Remarks on Lattice Actions Corresponding to Automorphism Groups of Smooth Cubic Fourfolds

The automorphism groups of smooth cubic fourfolds over the complex numbers, together with actions on defining equations, are classified in previous works. In this paper, we complete the calculation of group actions on the primitive integral cohomology lattice for all of the $156$ families in the classification. We distinguish similar families, determine the remaining action-maximal cases, and use restriction to complete the list. We also determine the generic algebraic lattices for each family. The calculation depends mainly on OSCAR.

==> anc/README.md <==
# Ancillary lattice data

These files accompany *Remarks on Lattice Actions Corresponding to Automorphism
Groups of Smooth Cubic Fourfolds*:

- `lattice_156_with_algebraic.mrdi` contains the selected embedded action and
  generic algebraic lattice for each of the 156 numbered families, together
  with generators of the symplectic group. It is an OSCAR serialization file.
- `lattice_156_gram_matrices.txt` lists the Gram matrices and the
  discriminant-form symbols of the period and primitive algebraic lattices.
- `lattice_156_actions.txt` gives the Gram matrix of an integral model `L`
  of `Lambda0`, a selected action on `L`, the bases of `S,T,P,K` in `L`,
  and the restrictions of that action. It also includes the generic
  algebraic lattice data.

In the action file, vectors are rows and actions are on the right.
For `U=S,T,P,K`, the rows of `B_U` are the basis used for `f_U`:

```text
G_U = B_U * G_L * transpose(B_U)
f_U * B_U = B_U * f_L
f_L * G_L * transpose(f_L) = G_L
```

The matrices `f_L` and `f_U` describe the selected automorphism and its
restrictions. The paired matrices `s1_S,s1_L`, `s2_S,s2_L`, and so on give
generators of `\widetilde{O}(S)=ker(O(S)->O(q_S))` on `S` and their
extensions to `L`, acting as the identity on `T`. Together with `f_L`,
they generate the full group. Redundant generators are removed, and the
kernel order and extensions are checked while preserving the original
bases and selected action.

In the MRDI, each row's `symplectic_generators` field contains the kernel
`order` and paired lists `generators_S` and `generators_L` corresponding
to these text matrices.

The MRDI and both TXT files are also available in
[`remark/catalogue/assembly/`](https://github.com/vegetablefj/autcub4fold/tree/v2.1.0/remark/catalogue/assembly).
That directory contains the construction scripts, source manifest, and
verification receipts. Version 2.1.0 is archived on
[Zenodo](https://doi.org/10.5281/zenodo.23437698).
`lattice_156_actions.txt` exports the MRDI data, including the symplectic generators.
The ancillary copies do not replace the source-specific mathematical
arguments described in the repository.


==> anc/lattice_156_gram_matrices.txt <==
Generic cubic-fourfold lattices, in numbered family order
H4 = H^4(X,Z), h^2 has square 3, and Lambda0 = (h^2)-perpendicular in H4.
T = Lambda0 fixed by the symplectic automorphism group; S = T-perpendicular in Lambda0.
A_gen = H4 intersect H^{2,2}(X) for a very general member of the family.
K = A_gen intersect Lambda0; P = K-perpendicular in Lambda0, and A_gen = P-perpendicular in H4.
For a very general member of the containing connected symplectic family, P = T and K = S.
Thus S and T for a row are the K and P of that symplectic family, respectively.
Use the connected family, not merely the abstract isomorphism type of its symplectic group.
The displayed bases are those in the saved integral records.
q_L is the discriminant quadratic form on L^vee/L (values modulo 2Z).
Its OSCAR Conway-Sloane symbol lists only positive-scale Jordan blocks;
0 denotes the trivial discriminant form. Prime components are separated by spaces.
Symbols use the customary 3^{+1} notation for OSCAR's {3}^{1}.

No. 1 | rank(S)=20 | index=6 | dimension=0
P: rank 2, determinant 27
q_P = 3^{+1}9^{+1}
P_gram = [
  [-6, -3],
  [-3, -6]
]
K: rank 20, determinant 81
q_K = 3^{+2}9^{-1}
K_gram = [
  [4, 1, -1, -2, 1, 2, -1, -2, 2, -2, 1, 1, -1, 2, -2, -2, 2, 2, 12, 63],
  [1, 4, -2, 1, -1, 2, -2, -2, -1, 1, 2, -1, -1, 2, 1, -2, 0, -1, 0, -9],
  [-1, -2, 4, 0, -1, -2, 2, 0, -1, -1, -1, 0, 2, -2, 0, 0, 1, 0, 3, -18],
  [-2, 1, 0, 4, -2, -1, 0, 1, -2, 1, 0, -2, 1, -1, 2, 0, -2, -1, -9, -54],
  [1, -1, -1, -2, 4, 1, 1, 0, 1, 0, 0, 0, -2, 0, -2, 0, 1, 0, 3, 36],
  [2, 2, -2, -1, 1, 4, -2, -2, 1, 0, 2, 0, -1, 1, 0, -2, 1, 1, 6, 45],
  [-1, -2, 2, 0, 1, -2, 4, 0, 0, -1, -2, -1, 1, -2, -1, 1, 0, 0, 3, -9],
  [-2, -2, 0, 1, 0, -2, 0, 4, 0, 1, -1, 0, 0, -1, 1, 2, -2, -1, -9, -27],
  [2, -1, -1, -2, 1, 1, 0, 0, 4, -2, 0, 1, 0, 0, -1, 0, 1, 2, 9, 63],
  [-2, 1, -1, 1, 0, 0, -1, 1, -2, 4, 1, 0, -1, 0, 2, 1, -1, -2, -9, -27],
  [1, 2, -1, 0, 0, 2, -2, -1, 0, 1, 4, -1, 0, 1, 0, -1, 0, -1, 6, 27],
  [1, -1, 0, -2, 0, 0, -1, 0, 1, 0, -1, 4, -1, 1, 0, 1, 1, 2, 0, 36],
  [-1, -1, 2, 1, -2, -1, 1, 0, 0, -1, 0, -1, 4, -1, 0, 0, 0, 0, 6, -9],
  [2, 2, -2, -1, 0, 1, -2, -1, 0, 0, 1, 1, -1, 4, -1, -1, 0, 0, 3, 18],
  [-2, 1, 0, 2, -2, 0, -1, 1, -1, 2, 0, 0, 0, -1, 4, 0, -1, -1, -9, -36],
  [-2, -2, 0, 0, 0, -2, 1, 2, 0, 1, -1, 1, 0, -1, 0, 4, -2, 0, -6, -9],
  [2, 0, 1, -2, 1, 1, 0, -2, 1, -1, 0, 1, 0, 0, -1, -2, 4, 1, 9, 36],
  [2, -1, 0, -1, 0, 1, 0, -1, 2, -2, -1, 2, 0, 0, -1, 0, 1, 4, 6, 54],
  [12, 0, 3, -9, 3, 6, 3, -9, 9, -9, 6, 0, 6, 3, -9, -6, 9, 6, 78, 279],
  [63, -9, -18, -54, 36, 45, -9, -27, 63, -27, 27, 36, -9, 18, -36, -9, 36, 54, 279, 1854]
]
A_gen: rank 21, determinant 27; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1],
  [0, 4, 1, -1, -2, 1, 2, -1, -2, 2, -2, 1, 1, -1, 2, -2, -2, 2, 2, 12, 17],
  [0, 1, 4, -2, 1, -1, 2, -2, -2, -1, 1, 2, -1, -1, 2, 1, -2, 0, -1, 0, -6],
  [0, -1, -2, 4, 0, -1, -2, 2, 0, -1, -1, -1, 0, 2, -2, 0, 0, 1, 0, 3, -3],
  [0, -2, 1, 0, 4, -2, -1, 0, 1, -2, 1, 0, -2, 1, -1, 2, 0, -2, -1, -9, -16],
  [0, 1, -1, -1, -2, 4, 1, 1, 0, 1, 0, 0, 0, -2, 0, -2, 0, 1, 0, 3, 9],
  [0, 2, 2, -2, -1, 1, 4, -2, -2, 1, 0, 2, 0, -1, 1, 0, -2, 1, 1, 6, 10],
  [0, -1, -2, 2, 0, 1, -2, 4, 0, 0, -1, -2, -1, 1, -2, -1, 1, 0, 0, 3, -1],
  [0, -2, -2, 0, 1, 0, -2, 0, 4, 0, 1, -1, 0, 0, -1, 1, 2, -2, -1, -9, -6],
  [0, 2, -1, -1, -2, 1, 1, 0, 0, 4, -2, 0, 1, 0, 0, -1, 0, 1, 2, 9, 19],
  [0, -2, 1, -1, 1, 0, 0, -1, 1, -2, 4, 1, 0, -1, 0, 2, 1, -1, -2, -9, -10],
  [0, 1, 2, -1, 0, 0, 2, -2, -1, 0, 1, 4, -1, 0, 1, 0, -1, 0, -1, 6, 5],
  [0, 1, -1, 0, -2, 0, 0, -1, 0, 1, 0, -1, 4, -1, 1, 0, 1, 1, 2, 0, 12],
  [0, -1, -1, 2, 1, -2, -1, 1, 0, 0, -1, 0, -1, 4, -1, 0, 0, 0, 0, 6, -1],
  [0, 2, 2, -2, -1, 0, 1, -2, -1, 0, 0, 1, 1, -1, 4, -1, -1, 0, 0, 3, 4],
  [0, -2, 1, 0, 2, -2, 0, -1, 1, -1, 2, 0, 0, 0, -1, 4, 0, -1, -1, -9, -11],
  [0, -2, -2, 0, 0, 0, -2, 1, 2, 0, 1, -1, 1, 0, -1, 0, 4, -2, 0, -6, 0],
  [0, 2, 0, 1, -2, 1, 1, 0, -2, 1, -1, 0, 1, 0, 0, -1, -2, 4, 1, 9, 9],
  [0, 2, -1, 0, -1, 0, 1, 0, -1, 2, -2, -1, 2, 0, 0, -1, 0, 1, 4, 6, 17],
  [0, 12, 0, 3, -9, 3, 6, 3, -9, 9, -9, 6, 0, 6, 3, -9, -6, 9, 6, 78, 78],
  [-1, 17, -6, -3, -16, 9, 10, -1, -6, 19, -10, 5, 12, -1, 4, -11, 0, 9, 17, 78, 153]
]

No. 2 | rank(S)=20 | index=1 | dimension=0
P: rank 2, determinant 315
q_P = 3^{-2} 5^{+1} 7^{+1}
P_gram = [
  [-18, -3],
  [-3, -18]
]
K: rank 20, determinant 105
q_K = 3^{-1} 5^{+1} 7^{-1}
K_gram = [
  [4, 1, 1, 0, -1, -1, -2, 1, -1, -2, 1, 1, -2, -1, -1, 1, 0, -1, -2, -2],
  [1, 4, -1, 1, 0, -2, -2, 0, -2, -2, 2, 2, 1, -2, 1, -1, 1, 1, 1, -1],
  [1, -1, 4, -1, 1, 2, -1, 0, 0, 0, 1, 0, -1, 2, 0, 0, 1, -2, -2, -2],
  [0, 1, -1, 4, -2, 0, 0, 1, -2, -2, 2, -1, 2, -1, 2, -2, -1, 2, 2, 0],
  [-1, 0, 1, -2, 4, 1, 1, -2, 1, 1, -1, 1, 0, 1, -1, 1, 2, -1, -1, -1],
  [-1, -2, 2, 0, 1, 4, 1, -1, 1, 1, 0, -2, 1, 1, 1, 0, 0, 0, -1, 0],
  [-2, -2, -1, 0, 1, 1, 4, 0, 2, 1, -2, -1, 1, 0, -1, 0, -1, 1, 0, 2],
  [1, 0, 0, 1, -2, -1, 0, 4, 0, -1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0],
  [-1, -2, 0, -2, 1, 1, 2, 0, 4, 1, -2, -1, -1, 0, -1, 2, -1, -1, -1, 2],
  [-2, -2, 0, -2, 1, 1, 1, -1, 1, 4, -2, 0, 0, 2, 0, 1, 1, 0, 0, 1],
  [1, 2, 1, 2, -1, 0, -2, 1, -2, -2, 4, 1, 1, 0, 2, -2, 0, 1, 1, -1],
  [1, 2, 0, -1, 1, -2, -1, 1, -1, 0, 1, 4, 0, 0, 0, 0, 2, 0, 0, -1],
  [-2, 1, -1, 2, 0, 1, 1, 0, -1, 0, 1, 0, 4, -1, 2, -2, 0, 2, 2, 1],
  [-1, -2, 2, -1, 1, 1, 0, 0, 0, 2, 0, 0, -1, 4, 0, 0, 1, -1, 0, -1],
  [-1, 1, 0, 2, -1, 1, -1, 1, -1, 0, 2, 0, 2, 0, 4, -1, 1, 2, 2, 0],
  [1, -1, 0, -2, 1, 0, 0, 0, 2, 1, -2, 0, -2, 0, -1, 4, 1, -1, -1, 0],
  [0, 1, 1, -1, 2, 0, -1, 0, -1, 1, 0, 2, 0, 1, 1, 1, 4, 0, 0, -2],
  [-1, 1, -2, 2, -1, 0, 1, 1, -1, 0, 1, 0, 2, -1, 2, -1, 0, 4, 2, 1],
  [-2, 1, -2, 2, -1, -1, 0, 1, -1, 0, 1, 0, 2, 0, 2, -1, 0, 2, 4, 1],
  [-2, -1, -2, 0, -1, 0, 2, 0, 2, 1, -1, -1, 1, -1, 0, 0, -2, 1, 1, 4]
]
A_gen: rank 21, determinant 315; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 3 | rank(S)=20 | index=2 | dimension=0
P: rank 2, determinant 35
q_P = 5^{+1} 7^{+1}
P_gram = [
  [-2, -1],
  [-1, -18]
]
K: rank 20, determinant 105
q_K = 3^{-1} 5^{+1} 7^{-1}
K_gram = [
  [4, 1, 1, 0, -1, -1, -2, 1, -1, -2, 1, 1, -2, -1, -1, 1, 0, -1, -28, 3],
  [1, 4, -1, 1, 0, -2, -2, 0, -2, -2, 2, 2, 1, -2, 1, -1, 1, 1, 14, 6],
  [1, -1, 4, -1, 1, 2, -1, 0, 0, 0, 1, 0, -1, 2, 0, 0, 1, -2, 0, 10],
  [0, 1, -1, 4, -2, 0, 0, 1, -2, -2, 2, -1, 2, -1, 2, -2, -1, 2, 7, -2],
  [-1, 0, 1, -2, 4, 1, 1, -2, 1, 1, -1, 1, 0, 1, -1, 1, 2, -1, 28, 12],
  [-1, -2, 2, 0, 1, 4, 1, -1, 1, 1, 0, -2, 1, 1, 1, 0, 0, 0, 21, 9],
  [-2, -2, -1, 0, 1, 1, 4, 0, 2, 1, -2, -1, 1, 0, -1, 0, -1, 1, 14, 1],
  [1, 0, 0, 1, -2, -1, 0, 4, 0, -1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0],
  [-1, -2, 0, -2, 1, 1, 2, 0, 4, 1, -2, -1, -1, 0, -1, 2, -1, -1, -7, 2],
  [-2, -2, 0, -2, 1, 1, 1, -1, 1, 4, -2, 0, 0, 2, 0, 1, 1, 0, 21, -1],
  [1, 2, 1, 2, -1, 0, -2, 1, -2, -2, 4, 1, 1, 0, 2, -2, 0, 1, 14, 6],
  [1, 2, 0, -1, 1, -2, -1, 1, -1, 0, 1, 4, 0, 0, 0, 0, 2, 0, 21, 9],
  [-2, 1, -1, 2, 0, 1, 1, 0, -1, 0, 1, 0, 4, -1, 2, -2, 0, 2, 42, 8],
  [-1, -2, 2, -1, 1, 1, 0, 0, 0, 2, 0, 0, -1, 4, 0, 0, 1, -1, 7, -2],
  [-1, 1, 0, 2, -1, 1, -1, 1, -1, 0, 2, 0, 2, 0, 4, -1, 1, 2, 35, 5],
  [1, -1, 0, -2, 1, 0, 0, 0, 2, 1, -2, 0, -2, 0, -1, 4, 1, -1, -7, 2],
  [0, 1, 1, -1, 2, 0, -1, 0, -1, 1, 0, 2, 0, 1, 1, 1, 4, 0, 35, 10],
  [-1, 1, -2, 2, -1, 0, 1, 1, -1, 0, 1, 0, 2, -1, 2, -1, 0, 4, 35, 0],
  [-28, 14, 0, 7, 28, 21, 14, 0, -7, 21, 14, 21, 42, 7, 35, -7, 35, 35, 1022, 238],
  [3, 6, 10, -2, 12, 9, 1, 0, 2, -1, 6, 9, 8, -2, 5, 2, 10, 0, 238, 132]
]
A_gen: rank 21, determinant 35; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2],
  [0, 4, 1, 1, 0, -1, -1, -2, 1, -1, -2, 1, 1, -2, -1, -1, 1, 0, -1, -28, 0],
  [0, 1, 4, -1, 1, 0, -2, -2, 0, -2, -2, 2, 2, 1, -2, 1, -1, 1, 1, 14, 1],
  [0, 1, -1, 4, -1, 1, 2, -1, 0, 0, 0, 1, 0, -1, 2, 0, 0, 1, -2, 0, 1],
  [0, 0, 1, -1, 4, -2, 0, 0, 1, -2, -2, 2, -1, 2, -1, 2, -2, -1, 2, 7, -2],
  [0, -1, 0, 1, -2, 4, 1, 1, -2, 1, 1, -1, 1, 0, 1, -1, 1, 2, -1, 28, 3],
  [0, -1, -2, 2, 0, 1, 4, 1, -1, 1, 1, 0, -2, 1, 1, 1, 0, 0, 0, 21, 1],
  [0, -2, -2, -1, 0, 1, 1, 4, 0, 2, 1, -2, -1, 1, 0, -1, 0, -1, 1, 14, 0],
  [0, 1, 0, 0, 1, -2, -1, 0, 4, 0, -1, 1, 1, 0, 0, 1, 0, 0, 1, 0, -3],
  [0, -1, -2, 0, -2, 1, 1, 2, 0, 4, 1, -2, -1, -1, 0, -1, 2, -1, -1, -7, 1],
  [0, -2, -2, 0, -2, 1, 1, 1, -1, 1, 4, -2, 0, 0, 2, 0, 1, 1, 0, 21, 1],
  [0, 1, 2, 1, 2, -1, 0, -2, 1, -2, -2, 4, 1, 1, 0, 2, -2, 0, 1, 14, -1],
  [0, 1, 2, 0, -1, 1, -2, -1, 1, -1, 0, 1, 4, 0, 0, 0, 0, 2, 0, 21, 1],
  [0, -2, 1, -1, 2, 0, 1, 1, 0, -1, 0, 1, 0, 4, -1, 2, -2, 0, 2, 42, 1],
  [0, -1, -2, 2, -1, 1, 1, 0, 0, 0, 2, 0, 0, -1, 4, 0, 0, 1, -1, 7, -1],
  [0, -1, 1, 0, 2, -1, 1, -1, 1, -1, 0, 2, 0, 2, 0, 4, -1, 1, 2, 35, -1],
  [0, 1, -1, 0, -2, 1, 0, 0, 0, 2, 1, -2, 0, -2, 0, -1, 4, 1, -1, -7, 1],
  [0, 0, 1, 1, -1, 2, 0, -1, 0, -1, 1, 0, 2, 0, 1, 1, 1, 4, 0, 35, 1],
  [0, -1, 1, -2, 2, -1, 0, 1, 1, -1, 0, 1, 0, 2, -1, 2, -1, 0, 4, 35, -2],
  [0, -28, 14, 0, 7, 28, 21, 14, 0, -7, 21, 14, 21, 42, 7, 35, -7, 35, 35, 1022, 21],
  [-2, 0, 1, 1, -2, 3, 1, 0, -3, 1, 1, -1, 1, 1, -1, -1, 1, 1, -2, 21, 8]
]

No. 4 | rank(S)=20 | index=4 | dimension=0
P: rank 2, determinant 36
q_P = 2^{+2}_{2} 3^{+2}
P_gram = [
  [-6, 0],
  [0, -6]
]
K: rank 20, determinant 108
q_K = 2^{-2}_{2} 3^{-3}
K_gram = [
  [4, -1, -1, -2, -1, -1, -1, -2, 0, -2, 2, 1, -2, 1, 0, -2, -12, 0, 0, -4],
  [-1, 4, -1, 0, -1, -1, 1, 1, -1, 1, -1, -2, 2, -2, 1, 1, 3, -7, -4, 0],
  [-1, -1, 4, -1, 2, 0, -1, 1, -1, 1, -2, 0, 1, -1, -2, 2, 6, 4, -5, -2],
  [-2, 0, -1, 4, 1, 0, 1, 1, 1, 1, -1, -1, 1, 0, 1, 0, 6, 0, 6, 2],
  [-1, -1, 2, 1, 4, 1, -1, 1, 1, 1, -2, -1, 0, -1, -2, 2, 6, 2, -1, 0],
  [-1, -1, 0, 0, 1, 4, -1, -1, 2, 1, 0, 0, 0, 1, 0, 1, 0, 0, 3, 6],
  [-1, 1, -1, 1, -1, -1, 4, 2, 0, -1, 0, 1, 1, 1, 1, 1, 15, 3, 6, 4],
  [-2, 1, 1, 1, 1, -1, 2, 4, 0, 0, -2, 0, 1, -1, -1, 2, 15, 1, 1, 2],
  [0, -1, -1, 1, 1, 2, 0, 0, 4, -1, 0, 0, -1, 2, 1, 0, 0, 0, 12, 6],
  [-2, 1, 1, 1, 1, 1, -1, 0, -1, 4, -1, -1, 2, -2, -1, 1, 6, -2, -5, 0],
  [2, -1, -2, -1, -2, 0, 0, -2, 0, -1, 4, 2, -2, 2, 1, -2, -3, 3, 3, 2],
  [1, -2, 0, -1, -1, 0, 1, 0, 0, -1, 2, 4, -1, 2, -1, -1, 6, 8, 5, 2],
  [-2, 2, 1, 1, 0, 0, 1, 1, -1, 2, -2, -1, 4, -1, 0, 2, 9, -1, -1, 2],
  [1, -2, -1, 0, -1, 1, 1, -1, 2, -2, 2, 2, -1, 4, 1, -1, 0, 6, 12, 6],
  [0, 1, -2, 1, -2, 0, 1, -1, 1, -1, 1, -1, 0, 1, 4, -1, -3, -3, 6, 2],
  [-2, 1, 2, 0, 2, 1, 1, 2, 0, 1, -2, -1, 2, -1, -1, 4, 15, 1, -2, 4],
  [-12, 3, 6, 6, 6, 0, 15, 15, 0, 6, -3, 6, 9, 0, -3, 15, 132, 30, 21, 30],
  [0, -7, 4, 0, 2, 0, 3, 1, 0, -2, 3, 8, -1, 6, -3, 1, 30, 30, 15, 8],
  [0, -4, -5, 6, -1, 3, 6, 1, 12, -5, 3, 5, -1, 12, 6, -2, 21, 15, 60, 26],
  [-4, 0, -2, 2, 0, 6, 4, 2, 6, 0, 2, 2, 2, 6, 2, 4, 30, 8, 26, 28]
]
A_gen: rank 21, determinant 36; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0],
  [0, 4, -1, -1, -2, -1, -1, -1, -2, 0, -2, 2, 1, -2, 1, 0, -2, -12, 6, 0, -4],
  [0, -1, 4, -1, 0, -1, -1, 1, 1, -1, 1, -1, -2, 2, -2, 1, 1, 3, -5, -4, 0],
  [0, -1, -1, 4, -1, 2, 0, -1, 1, -1, 1, -2, 0, 1, -1, -2, 2, 6, -1, -5, -2],
  [0, -2, 0, -1, 4, 1, 0, 1, 1, 1, 1, -1, -1, 1, 0, 1, 0, 6, -4, 6, 2],
  [0, -1, -1, 2, 1, 4, 1, -1, 1, 1, 1, -2, -1, 0, -1, -2, 2, 6, -2, -1, 0],
  [0, -1, -1, 0, 0, 1, 4, -1, -1, 2, 1, 0, 0, 0, 1, 0, 1, 0, -2, 3, 6],
  [0, -1, 1, -1, 1, -1, -1, 4, 2, 0, -1, 0, 1, 1, 1, 1, 1, 15, -5, 6, 4],
  [0, -2, 1, 1, 1, 1, -1, 2, 4, 0, 0, -2, 0, 1, -1, -1, 2, 15, -5, 1, 2],
  [0, 0, -1, -1, 1, 1, 2, 0, 0, 4, -1, 0, 0, -1, 2, 1, 0, 0, -2, 12, 6],
  [0, -2, 1, 1, 1, 1, 1, -1, 0, -1, 4, -1, -1, 2, -2, -1, 1, 6, -5, -5, 0],
  [0, 2, -1, -2, -1, -2, 0, 0, -2, 0, -1, 4, 2, -2, 2, 1, -2, -3, 3, 3, 2],
  [0, 1, -2, 0, -1, -1, 0, 1, 0, 0, -1, 2, 4, -1, 2, -1, -1, 6, 2, 5, 2],
  [0, -2, 2, 1, 1, 0, 0, 1, 1, -1, 2, -2, -1, 4, -1, 0, 2, 9, -7, -1, 2],
  [0, 1, -2, -1, 0, -1, 1, 1, -1, 2, -2, 2, 2, -1, 4, 1, -1, 0, 1, 12, 6],
  [0, 0, 1, -2, 1, -2, 0, 1, -1, 1, -1, 1, -1, 0, 1, 4, -1, -3, -2, 6, 2],
  [0, -2, 1, 2, 0, 2, 1, 1, 2, 0, 1, -2, -1, 2, -1, -1, 4, 15, -7, -2, 4],
  [0, -12, 3, 6, 6, 6, 0, 15, 15, 0, 6, -3, 6, 9, 0, -3, 15, 132, -48, 21, 30],
  [-2, 6, -5, -1, -4, -2, -2, -5, -5, -2, -5, 3, 2, -7, 1, -2, -7, -48, 30, -12, -16],
  [0, 0, -4, -5, 6, -1, 3, 6, 1, 12, -5, 3, 5, -1, 12, 6, -2, 21, -12, 60, 26],
  [0, -4, 0, -2, 2, 0, 6, 4, 2, 6, 0, 2, 2, 2, 6, 2, 4, 30, -16, 26, 28]
]

No. 5 | rank(S)=20 | index=1 | dimension=0
P: rank 2, determinant 360
q_P = [2^{-1}4^{+1}]_{2} 3^{+2} 5^{+1}
P_gram = [
  [-12, 0],
  [0, -30]
]
K: rank 20, determinant 120
q_K = [2^{+1}4^{+1}]_{2} 3^{+1} 5^{+1}
K_gram = [
  [6, 3, -3, 2, -3, 2, -2, 2, -1, -2, -3, -2, 0, 2, -2, 2, -3, 2, -2, 2],
  [3, 8, 1, -1, -1, 4, 0, -1, 0, -4, -3, 0, 3, 2, 1, -2, -2, -1, -3, -2],
  [-3, 1, 8, 1, -1, 0, 4, 0, 3, 0, 2, -1, -1, 2, 4, -3, 0, 0, -1, -1],
  [2, -1, 1, 6, -4, 0, 1, 1, 2, 1, 0, -1, -2, 3, 1, 0, -1, 3, 1, 3],
  [-3, -1, -1, -4, 6, -2, 0, -1, 0, 1, 0, 1, 1, -3, -1, 0, 1, -3, 1, -2],
  [2, 4, 0, 0, -2, 4, -1, 0, -1, -2, -1, 0, 1, 1, 1, -1, -1, 0, -2, -1],
  [-2, 0, 4, 1, 0, -1, 4, 0, 2, 1, 1, 0, 0, 1, 2, -1, 1, 0, 1, 0],
  [2, -1, 0, 1, -1, 0, 0, 4, 0, 1, 0, -2, -2, 1, -1, 2, -2, 2, -1, 2],
  [-1, 0, 3, 2, 0, -1, 2, 0, 4, 0, 1, -1, -1, 2, 1, -2, -1, 1, 1, 0],
  [-2, -4, 0, 1, 1, -2, 1, 1, 0, 4, 1, 1, -1, -1, 0, 1, 1, 0, 2, 1],
  [-3, -3, 2, 0, 0, -1, 1, 0, 1, 1, 4, 0, -2, 0, 1, -1, 1, 0, 1, 0],
  [-2, 0, -1, -1, 1, 0, 0, -2, -1, 1, 0, 4, 2, -1, 1, -1, 2, -1, 1, -1],
  [0, 3, -1, -2, 1, 1, 0, -2, -1, -1, -2, 2, 4, -1, 0, -1, 1, -2, 0, -2],
  [2, 2, 2, 3, -3, 1, 1, 1, 2, -1, 0, -1, -1, 4, 1, -1, -2, 2, -1, 1],
  [-2, 1, 4, 1, -1, 1, 2, -1, 1, 0, 1, 1, 0, 1, 4, -2, 1, 0, 0, -1],
  [2, -2, -3, 0, 0, -1, -1, 2, -2, 1, -1, -1, -1, -1, -2, 4, 0, 1, 0, 2],
  [-3, -2, 0, -1, 1, -1, 1, -2, -1, 1, 1, 2, 1, -2, 1, 0, 4, -1, 2, -1],
  [2, -1, 0, 3, -3, 0, 0, 2, 1, 0, 0, -1, -2, 2, 0, 1, -1, 4, 0, 2],
  [-2, -3, -1, 1, 1, -2, 1, -1, 1, 2, 1, 1, 0, -1, 0, 0, 2, 0, 4, 0],
  [2, -2, -1, 3, -2, -1, 0, 2, 0, 1, 0, -1, -2, 1, -1, 2, -1, 2, 0, 4]
]
A_gen: rank 21, determinant 360; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 6 | rank(S)=20 | index=1 | dimension=0
P: rank 2, determinant 360
q_P = [2^{-1}4^{+1}]_{2} 3^{+2} 5^{+1}
P_gram = [
  [-12, 0],
  [0, -30]
]
K: rank 20, determinant 120
q_K = [2^{+1}4^{+1}]_{2} 3^{+1} 5^{+1}
K_gram = [
  [6, 3, -3, 2, -3, 2, -2, 2, -1, -2, -3, -2, 0, 2, -2, 2, -3, 2, -2, 2],
  [3, 8, 1, -1, -1, 4, 0, -1, 0, -4, -3, 0, 3, 2, 1, -2, -2, -1, -3, -2],
  [-3, 1, 8, 1, -1, 0, 4, 0, 3, 0, 2, -1, -1, 2, 4, -3, 0, 0, -1, -1],
  [2, -1, 1, 6, -4, 0, 1, 1, 2, 1, 0, -1, -2, 3, 1, 0, -1, 3, 1, 3],
  [-3, -1, -1, -4, 6, -2, 0, -1, 0, 1, 0, 1, 1, -3, -1, 0, 1, -3, 1, -2],
  [2, 4, 0, 0, -2, 4, -1, 0, -1, -2, -1, 0, 1, 1, 1, -1, -1, 0, -2, -1],
  [-2, 0, 4, 1, 0, -1, 4, 0, 2, 1, 1, 0, 0, 1, 2, -1, 1, 0, 1, 0],
  [2, -1, 0, 1, -1, 0, 0, 4, 0, 1, 0, -2, -2, 1, -1, 2, -2, 2, -1, 2],
  [-1, 0, 3, 2, 0, -1, 2, 0, 4, 0, 1, -1, -1, 2, 1, -2, -1, 1, 1, 0],
  [-2, -4, 0, 1, 1, -2, 1, 1, 0, 4, 1, 1, -1, -1, 0, 1, 1, 0, 2, 1],
  [-3, -3, 2, 0, 0, -1, 1, 0, 1, 1, 4, 0, -2, 0, 1, -1, 1, 0, 1, 0],
  [-2, 0, -1, -1, 1, 0, 0, -2, -1, 1, 0, 4, 2, -1, 1, -1, 2, -1, 1, -1],
  [0, 3, -1, -2, 1, 1, 0, -2, -1, -1, -2, 2, 4, -1, 0, -1, 1, -2, 0, -2],
  [2, 2, 2, 3, -3, 1, 1, 1, 2, -1, 0, -1, -1, 4, 1, -1, -2, 2, -1, 1],
  [-2, 1, 4, 1, -1, 1, 2, -1, 1, 0, 1, 1, 0, 1, 4, -2, 1, 0, 0, -1],
  [2, -2, -3, 0, 0, -1, -1, 2, -2, 1, -1, -1, -1, -1, -2, 4, 0, 1, 0, 2],
  [-3, -2, 0, -1, 1, -1, 1, -2, -1, 1, 1, 2, 1, -2, 1, 0, 4, -1, 2, -1],
  [2, -1, 0, 3, -3, 0, 0, 2, 1, 0, 0, -1, -2, 2, 0, 1, -1, 4, 0, 2],
  [-2, -3, -1, 1, 1, -2, 1, -1, 1, 2, 1, 1, 0, -1, 0, 0, 2, 0, 4, 0],
  [2, -2, -1, 3, -2, -1, 0, 2, 0, 1, 0, -1, -2, 1, -1, 2, -1, 2, 0, 4]
]
A_gen: rank 21, determinant 360; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 7 | rank(S)=20 | index=3 | dimension=0
P: rank 2, determinant 363
q_P = 3^{-1} 11^{+2}
P_gram = [
  [-22, -11],
  [-11, -22]
]
K: rank 20, determinant 121
q_K = 11^{+2}
K_gram = [
  [4, -1, 2, -1, 0, -1, 2, 2, 1, 2, 2, -1, 2, -1, 2, 2, -2, 2, 33, 110],
  [-1, 4, 0, 0, 0, -1, -1, -2, -2, -2, -2, -1, -2, 2, -2, -1, 2, 0, 0, -55],
  [2, 0, 4, -1, 1, 0, 2, 0, 1, 1, 2, -2, 1, -1, 0, 1, -1, 2, 33, 99],
  [-1, 0, -1, 4, 1, 1, 0, 0, -2, -2, -1, 1, 1, -1, -2, -2, 2, -1, 22, -33],
  [0, 0, 1, 1, 4, 2, 2, 1, 1, -1, 0, -1, 1, -1, 0, -2, 0, -1, 66, 44],
  [-1, -1, 0, 1, 2, 4, 0, 0, 1, 0, 0, 1, 0, 0, -1, -2, -1, 0, 22, 11],
  [2, -1, 2, 0, 2, 0, 4, 2, 1, 1, 2, -1, 2, -1, 1, 0, -1, 1, 66, 110],
  [2, -2, 0, 0, 1, 0, 2, 4, 2, 1, 2, 0, 2, -2, 2, 1, -1, 0, 55, 99],
  [1, -2, 1, -2, 1, 1, 1, 2, 4, 2, 2, 0, 1, -1, 2, 1, -2, 0, 33, 88],
  [2, -2, 1, -2, -1, 0, 1, 1, 2, 4, 2, 0, 1, 0, 2, 2, -2, 1, 0, 77],
  [2, -2, 2, -1, 0, 0, 2, 2, 2, 2, 4, -1, 2, -2, 1, 2, -2, 2, 33, 121],
  [-1, -1, -2, 1, -1, 1, -1, 0, 0, 0, -1, 4, -1, 1, 0, 0, 0, -1, -22, -44],
  [2, -2, 1, 1, 1, 0, 2, 2, 1, 1, 2, -1, 4, -2, 1, 0, -1, 1, 55, 88],
  [-1, 2, -1, -1, -1, 0, -1, -2, -1, 0, -2, 1, -2, 4, -1, -1, 0, 0, -22, -66],
  [2, -2, 0, -2, 0, -1, 1, 2, 2, 2, 1, 0, 1, -1, 4, 2, -2, 0, 0, 55],
  [2, -1, 1, -2, -2, -2, 0, 1, 1, 2, 2, 0, 0, -1, 2, 4, -1, 1, -22, 55],
  [-2, 2, -1, 2, 0, -1, -1, -1, -2, -2, -2, 0, -1, 0, -2, -1, 4, -2, 0, -66],
  [2, 0, 2, -1, -1, 0, 1, 0, 0, 1, 2, -1, 1, 0, 0, 1, -2, 4, 11, 77],
  [33, 0, 33, 22, 66, 22, 66, 55, 33, 0, 33, -22, 55, -22, 0, -22, 0, 11, 2288, 2497],
  [110, -55, 99, -33, 44, 11, 110, 99, 88, 77, 121, -44, 88, -66, 55, 55, -66, 77, 2497, 5698]
]
A_gen: rank 21, determinant 363; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 8 | rank(S)=20 | index=6 | dimension=0
P: rank 2, determinant 75
q_P = 3^{-1} 5^{-2}
P_gram = [
  [-10, -5],
  [-5, -10]
]
K: rank 20, determinant 225
q_K = 3^{-2} 5^{-2}
K_gram = [
  [4, 2, -2, 2, 2, -1, 1, 1, -1, -1, 1, 1, 2, 1, 2, 1, -2, -1, 165, 15],
  [2, 4, -1, 1, 0, 0, 2, 0, -2, 0, 1, -1, 2, 0, 2, 1, -2, 1, 165, 10],
  [-2, -1, 4, -2, -2, 2, 1, -2, 1, 0, 1, -1, -1, 0, -2, 1, 0, 2, -30, -5],
  [2, 1, -2, 4, 2, 0, 1, 0, 0, 1, -1, 0, 1, 1, 1, -1, -1, 0, 120, 10],
  [2, 0, -2, 2, 4, -2, -1, 2, 1, -1, 0, 2, 0, 1, 0, -1, 0, -1, 45, 15],
  [-1, 0, 2, 0, -2, 4, 2, -2, 1, 0, -1, -2, 1, 1, -1, 1, 0, 1, 60, -10],
  [1, 2, 1, 1, -1, 2, 4, -2, 0, 1, 1, -2, 1, 0, 1, 1, -1, 2, 165, 10],
  [1, 0, -2, 0, 2, -2, -2, 4, 0, -1, -1, 1, 0, 1, 1, -1, 0, -1, 0, 10],
  [-1, -2, 1, 0, 1, 1, 0, 0, 4, -1, -1, 0, -1, 0, -1, 0, 1, 0, -30, -5],
  [-1, 0, 0, 1, -1, 0, 1, -1, -1, 4, -1, -1, -1, -1, 0, -2, 1, 1, -30, 5],
  [1, 1, 1, -1, 0, -1, 1, -1, -1, -1, 4, 1, 0, 0, 0, 1, -1, 1, 60, 15],
  [1, -1, -1, 0, 2, -2, -2, 1, 0, -1, 1, 4, -1, 1, -1, -1, 1, -2, -60, 10],
  [2, 2, -1, 1, 0, 1, 1, 0, -1, -1, 0, -1, 4, 0, 1, 1, -2, -1, 120, -5],
  [1, 0, 0, 1, 1, 1, 0, 1, 0, -1, 0, 1, 0, 4, -1, 0, 0, 0, 90, 15],
  [2, 2, -2, 1, 0, -1, 1, 1, -1, 0, 0, -1, 1, -1, 4, 1, -2, 0, 105, 5],
  [1, 1, 1, -1, -1, 1, 1, -1, 0, -2, 1, -1, 1, 0, 1, 4, -2, 0, 75, -10],
  [-2, -2, 0, -1, 0, 0, -1, 0, 1, 1, -1, 1, -2, 0, -2, -2, 4, -1, -135, 0],
  [-1, 1, 2, 0, -1, 1, 2, -1, 0, 1, 1, -2, -1, 0, 0, 0, -1, 4, 75, 10],
  [165, 165, -30, 120, 45, 60, 165, 0, -30, -30, 60, -60, 120, 90, 105, 75, -135, 75, 13620, 1020],
  [15, 10, -5, 10, 15, -10, 10, 10, -5, 5, 15, 10, -5, 15, 5, -10, 0, 10, 1020, 280]
]
A_gen: rank 21, determinant 75; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1],
  [0, 4, 2, -2, 2, 2, -1, 1, 1, -1, -1, 1, 1, 2, 1, 2, 1, -2, -1, 165, -57],
  [0, 2, 4, -1, 1, 0, 0, 2, 0, -2, 0, 1, -1, 2, 0, 2, 1, -2, 1, 165, -57],
  [0, -2, -1, 4, -2, -2, 2, 1, -2, 1, 0, 1, -1, -1, 0, -2, 1, 0, 2, -30, 13],
  [0, 2, 1, -2, 4, 2, 0, 1, 0, 0, 1, -1, 0, 1, 1, 1, -1, -1, 0, 120, -41],
  [0, 2, 0, -2, 2, 4, -2, -1, 2, 1, -1, 0, 2, 0, 1, 0, -1, 0, -1, 45, -15],
  [0, -1, 0, 2, 0, -2, 4, 2, -2, 1, 0, -1, -2, 1, 1, -1, 1, 0, 1, 60, -20],
  [0, 1, 2, 1, 1, -1, 2, 4, -2, 0, 1, 1, -2, 1, 0, 1, 1, -1, 2, 165, -54],
  [0, 1, 0, -2, 0, 2, -2, -2, 4, 0, -1, -1, 1, 0, 1, 1, -1, 0, -1, 0, 0],
  [0, -1, -2, 1, 0, 1, 1, 0, 0, 4, -1, -1, 0, -1, 0, -1, 0, 1, 0, -30, 10],
  [0, -1, 0, 0, 1, -1, 0, 1, -1, -1, 4, -1, -1, -1, -1, 0, -2, 1, 1, -30, 13],
  [0, 1, 1, 1, -1, 0, -1, 1, -1, -1, -1, 4, 1, 0, 0, 0, 1, -1, 1, 60, -18],
  [0, 1, -1, -1, 0, 2, -2, -2, 1, 0, -1, 1, 4, -1, 1, -1, -1, 1, -2, -60, 21],
  [0, 2, 2, -1, 1, 0, 1, 1, 0, -1, -1, 0, -1, 4, 0, 1, 1, -2, -1, 120, -44],
  [0, 1, 0, 0, 1, 1, 1, 0, 1, 0, -1, 0, 1, 0, 4, -1, 0, 0, 0, 90, -27],
  [0, 2, 2, -2, 1, 0, -1, 1, 1, -1, 0, 0, -1, 1, -1, 4, 1, -2, 0, 105, -38],
  [0, 1, 1, 1, -1, -1, 1, 1, -1, 0, -2, 1, -1, 1, 0, 1, 4, -2, 0, 75, -28],
  [0, -2, -2, 0, -1, 0, 0, -1, 0, 1, 1, -1, 1, -2, 0, -2, -2, 4, -1, -135, 48],
  [0, -1, 1, 2, 0, -1, 1, 2, -1, 0, 1, 1, -2, -1, 0, 0, 0, -1, 4, 75, -22],
  [0, 165, 165, -30, 120, 45, 60, 165, 0, -30, -30, 60, -60, 120, 90, 105, 75, -135, 75, 13620, -4560],
  [-1, -57, -57, 13, -41, -15, -20, -54, 0, 10, 13, -18, 21, -44, -27, -38, -28, 48, -22, -4560, 1541]
]

No. 9 | rank(S)=19 | index=2 | dimension=1
P: rank 3, determinant 54
q_P = 2^{-1}_{5} 3^{-3}
P_gram = [
  [-6, 0, 0],
  [0, 0, 3],
  [0, 3, 0]
]
K: rank 19, determinant 162
q_K = 2^{-1}_{3} 3^{-4}
K_gram = [
  [4, 1, 2, -2, 0, -1, 1, 1, -1, -1, -2, -2, -1, 2, 0, -3, -1, 0, -9],
  [1, 4, 1, 0, -1, 0, -1, 1, 1, 1, -1, -2, -2, -1, -2, -6, -2, -5, -6],
  [2, 1, 4, -1, 0, -1, 0, 1, 1, 1, -2, -2, -2, 2, 2, -9, -2, 2, -9],
  [-2, 0, -1, 4, 1, 2, -2, 1, 0, 2, 0, 1, -1, -1, 4, 6, 0, -2, 9],
  [0, -1, 0, 1, 4, 0, 0, 2, -1, 0, 0, -1, 1, -1, 4, 9, 1, -5, 6],
  [-1, 0, -1, 2, 0, 4, -2, 1, 1, 0, 1, 2, 0, -1, 8, 12, -1, 8, 12],
  [1, -1, 0, -2, 0, -2, 4, 0, -2, -1, 1, 0, 1, 1, 0, 3, 2, 3, 3],
  [1, 1, 1, 1, 2, 1, 0, 4, 0, 0, -1, -1, 0, 0, 8, 9, 0, 2, 6],
  [-1, 1, 1, 0, -1, 1, -2, 0, 4, 1, 0, 0, -1, 0, 2, -6, -1, 8, -3],
  [-1, 1, 1, 2, 0, 0, -1, 0, 1, 4, -1, -1, -2, 0, 0, -6, -1, -3, 0],
  [-2, -1, -2, 0, 0, 1, 1, -1, 0, -1, 4, 2, 1, -2, 2, 9, 1, 5, 12],
  [-2, -2, -2, 1, -1, 2, 0, -1, 0, -1, 2, 4, 1, 0, 4, 9, 1, 10, 12],
  [-1, -2, -2, -1, 1, 0, 1, 0, -1, -2, 1, 1, 4, -1, 0, 9, 2, 0, 6],
  [2, -1, 2, -1, -1, -1, 1, 0, 0, 0, -2, 0, -1, 4, 2, -6, 0, 8, -6],
  [0, -2, 2, 4, 4, 8, 0, 8, 2, 0, 2, 4, 0, 2, 38, 42, 0, 38, 42],
  [-3, -6, -9, 6, 9, 12, 3, 9, -6, -6, 9, 9, 9, -6, 42, 96, 6, 27, 84],
  [-1, -2, -2, 0, 1, -1, 2, 0, -1, -1, 1, 1, 2, 0, 0, 6, 4, 3, 6],
  [0, -5, 2, -2, -5, 8, 3, 2, 8, -3, 5, 10, 0, 8, 38, 27, 3, 86, 36],
  [-9, -6, -9, 9, 6, 12, 3, 6, -3, 0, 12, 12, 6, -6, 42, 84, 6, 36, 96]
]
A_gen: rank 20, determinant 54; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2],
  [0, 4, 1, 2, -2, 0, -1, 1, 1, -1, -1, -2, -2, -1, 2, 0, -3, -1, 0, 0],
  [0, 1, 4, 1, 0, -1, 0, -1, 1, 1, 1, -1, -2, -2, -1, -2, -6, -2, -5, 2],
  [0, 2, 1, 4, -1, 0, -1, 0, 1, 1, 1, -2, -2, -2, 2, 2, -9, -2, 2, 0],
  [0, -2, 0, -1, 4, 1, 2, -2, 1, 0, 2, 0, 1, -1, -1, 4, 6, 0, -2, -3],
  [0, 0, -1, 0, 1, 4, 0, 0, 2, -1, 0, 0, -1, 1, -1, 4, 9, 1, -5, -4],
  [0, -1, 0, -1, 2, 0, 4, -2, 1, 1, 0, 1, 2, 0, -1, 8, 12, -1, 8, -6],
  [0, 1, -1, 0, -2, 0, -2, 4, 0, -2, -1, 1, 0, 1, 1, 0, 3, 2, 3, -1],
  [0, 1, 1, 1, 1, 2, 1, 0, 4, 0, 0, -1, -1, 0, 0, 8, 9, 0, 2, -6],
  [0, -1, 1, 1, 0, -1, 1, -2, 0, 4, 1, 0, 0, -1, 0, 2, -6, -1, 8, 0],
  [0, -1, 1, 1, 2, 0, 0, -1, 0, 1, 4, -1, -1, -2, 0, 0, -6, -1, -3, 1],
  [0, -2, -1, -2, 0, 0, 1, 1, -1, 0, -1, 4, 2, 1, -2, 2, 9, 1, 5, -3],
  [0, -2, -2, -2, 1, -1, 2, 0, -1, 0, -1, 2, 4, 1, 0, 4, 9, 1, 10, -3],
  [0, -1, -2, -2, -1, 1, 0, 1, 0, -1, -2, 1, 1, 4, -1, 0, 9, 2, 0, -1],
  [0, 2, -1, 2, -1, -1, -1, 1, 0, 0, 0, -2, 0, -1, 4, 2, -6, 0, 8, 0],
  [0, 0, -2, 2, 4, 4, 8, 0, 8, 2, 0, 2, 4, 0, 2, 38, 42, 0, 38, -28],
  [0, -3, -6, -9, 6, 9, 12, 3, 9, -6, -6, 9, 9, 9, -6, 42, 96, 6, 27, -39],
  [0, -1, -2, -2, 0, 1, -1, 2, 0, -1, -1, 1, 1, 2, 0, 0, 6, 4, 3, -1],
  [0, 0, -5, 2, -2, -5, 8, 3, 2, 8, -3, 5, 10, 0, 8, 38, 27, 3, 86, -25],
  [-2, 0, 2, 0, -3, -4, -6, -1, -6, 0, 1, -3, -3, -1, 0, -28, -39, -1, -25, 24]
]

No. 10 | rank(S)=19 | index=1 | dimension=1
P: rank 3, determinant 540
q_P = 4^{-1}_{5} 3^{-3} 5^{+1}
P_gram = [
  [-12, 0, 0],
  [0, 6, 9],
  [0, 9, 6]
]
K: rank 19, determinant 180
q_K = 4^{-1}_{3} 3^{+2} 5^{+1}
K_gram = [
  [4, 1, -2, 2, -2, 1, -2, -2, -2, 0, 1, -2, -2, -1, -2, -1, 1, -2, -2],
  [1, 4, 0, 1, 1, -1, -1, 0, 1, 1, 2, 0, -2, -2, 1, -2, 1, -1, 0],
  [-2, 0, 4, -2, 1, 0, 0, 2, 0, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2],
  [2, 1, -2, 4, -2, -1, 0, 0, -1, 1, 1, 0, -2, 0, -2, 0, 1, -2, -2],
  [-2, 1, 1, -2, 4, 0, 0, 0, 2, -1, 0, 1, 0, -1, 2, 0, 0, 2, 1],
  [1, -1, 0, -1, 0, 4, 0, -2, 0, -2, 0, -2, 0, -1, -1, 1, -1, -1, 1],
  [-2, -1, 0, 0, 0, 0, 4, 1, 1, -1, 0, 0, 1, 0, 1, 0, -2, 1, 1],
  [-2, 0, 2, 0, 0, -2, 1, 4, 0, 1, 1, 2, 0, 2, 1, 1, 0, 1, 0],
  [-2, 1, 0, -1, 2, 0, 1, 0, 4, -1, -1, 0, 1, -1, 2, 0, -1, 0, 1],
  [0, 1, 1, 1, -1, -2, -1, 1, -1, 4, 0, 2, 0, 0, 0, 0, 2, 0, 0],
  [1, 2, 1, 1, 0, 0, 0, 1, -1, 0, 4, 0, -2, 0, 0, -1, 1, -1, 0],
  [-2, 0, 2, 0, 1, -2, 0, 2, 0, 2, 0, 4, 1, 1, 0, 1, 1, 1, 0],
  [-2, -2, 1, -2, 0, 0, 1, 0, 1, 0, -2, 1, 4, 1, 1, 1, -1, 1, 1],
  [-1, -2, 1, 0, -1, -1, 0, 2, -1, 0, 0, 1, 1, 4, -1, 2, 0, 0, 0],
  [-2, 1, 1, -2, 2, -1, 1, 1, 2, 0, 0, 0, 1, -1, 4, -1, 0, 2, 1],
  [-1, -2, 1, 0, 0, 1, 0, 1, 0, 0, -1, 1, 1, 2, -1, 4, 0, 0, 0],
  [1, 1, 1, 1, 0, -1, -2, 0, -1, 2, 1, 1, -1, 0, 0, 0, 4, 0, -1],
  [-2, -1, 1, -2, 2, -1, 1, 1, 0, 0, -1, 1, 1, 0, 2, 0, 0, 4, 0],
  [-2, 0, 2, -2, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, -1, 0, 4]
]
A_gen: rank 20, determinant 540; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 11 | rank(S)=19 | index=2 | dimension=1
P: rank 3, determinant 60
q_P = 4^{-1}_{5} 3^{+1} 5^{+1}
P_gram = [
  [20, 0, 0],
  [0, -2, -1],
  [0, -1, -2]
]
K: rank 19, determinant 180
q_K = 4^{-1}_{3} 3^{+2} 5^{+1}
K_gram = [
  [4, 1, -2, 2, -2, 1, -2, -2, -2, 0, 1, -2, -2, -1, -6, -1, 1, -2, -78],
  [1, 4, 0, 1, 1, -1, -1, 0, 1, 1, 2, 0, -2, -2, -3, -2, 1, -1, 61],
  [-2, 0, 4, -2, 1, 0, 0, 2, 0, 1, 1, 2, 1, 1, 12, 1, 1, 1, 136],
  [2, 1, -2, 4, -2, -1, 0, 0, -1, 1, 1, 0, -2, 0, -3, 0, 1, -2, -39],
  [-2, 1, 1, -2, 4, 0, 0, 0, 2, -1, 0, 1, 0, -1, 0, 0, 0, 2, 80],
  [1, -1, 0, -1, 0, 4, 0, -2, 0, -2, 0, -2, 0, -1, 0, 1, -1, -1, 0],
  [-2, -1, 0, 0, 0, 0, 4, 1, 1, -1, 0, 0, 1, 0, 0, 0, -2, 1, 0],
  [-2, 0, 2, 0, 0, -2, 1, 4, 0, 1, 1, 2, 0, 2, 9, 1, 0, 1, 77],
  [-2, 1, 0, -1, 2, 0, 1, 0, 4, -1, -1, 0, 1, -1, 0, 0, -1, 0, 60],
  [0, 1, 1, 1, -1, -2, -1, 1, -1, 4, 0, 2, 0, 0, 3, 0, 2, 0, 59],
  [1, 2, 1, 1, 0, 0, 0, 1, -1, 0, 4, 0, -2, 0, 3, -1, 1, -1, 59],
  [-2, 0, 2, 0, 1, -2, 0, 2, 0, 2, 0, 4, 1, 1, 9, 1, 1, 1, 97],
  [-2, -2, 1, -2, 0, 0, 1, 0, 1, 0, -2, 1, 4, 1, 6, 1, -1, 1, 18],
  [-1, -2, 1, 0, -1, -1, 0, 2, -1, 0, 0, 1, 1, 4, 9, 2, 0, 0, -3],
  [-6, -3, 12, -3, 0, 0, 0, 9, 0, 3, 3, 9, 6, 9, 60, 9, 3, 0, 480],
  [-1, -2, 1, 0, 0, 1, 0, 1, 0, 0, -1, 1, 1, 2, 9, 4, 0, 0, 57],
  [1, 1, 1, 1, 0, -1, -2, 0, -1, 2, 1, 1, -1, 0, 3, 0, 4, 0, 59],
  [-2, -1, 1, -2, 2, -1, 1, 1, 0, 0, -1, 1, 1, 0, 0, 0, 0, 4, 20],
  [-78, 61, 136, -39, 80, 0, 0, 77, 60, 59, 59, 97, 18, -3, 480, 57, 59, 20, 7920]
]
A_gen: rank 20, determinant 60; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0],
  [0, 4, 1, -2, 2, -2, 1, -2, -2, -2, 0, 1, -2, -2, -1, -6, -1, 1, 3, -78],
  [0, 1, 4, 0, 1, 1, -1, -1, 0, 1, 1, 2, 0, -2, -2, -3, -2, 1, -1, 61],
  [0, -2, 0, 4, -2, 1, 0, 0, 2, 0, 1, 1, 2, 1, 1, 12, 1, 1, -3, 136],
  [0, 2, 1, -2, 4, -2, -1, 0, 0, -1, 1, 1, 0, -2, 0, -3, 0, 1, -2, -39],
  [0, -2, 1, 1, -2, 4, 0, 0, 0, 2, -1, 0, 1, 0, -1, 0, 0, 0, -1, 80],
  [0, 1, -1, 0, -1, 0, 4, 0, -2, 0, -2, 0, -2, 0, -1, 0, 1, -1, 1, 0],
  [0, -2, -1, 0, 0, 0, 0, 4, 1, 1, -1, 0, 0, 1, 0, 0, 0, -2, -2, 0],
  [0, -2, 0, 2, 0, 0, -2, 1, 4, 0, 1, 1, 2, 0, 2, 9, 1, 0, -4, 77],
  [0, -2, 1, 0, -1, 2, 0, 1, 0, 4, -1, -1, 0, 1, -1, 0, 0, -1, -2, 60],
  [0, 0, 1, 1, 1, -1, -2, -1, 1, -1, 4, 0, 2, 0, 0, 3, 0, 2, -2, 59],
  [0, 1, 2, 1, 1, 0, 0, 0, 1, -1, 0, 4, 0, -2, 0, 3, -1, 1, -2, 59],
  [0, -2, 0, 2, 0, 1, -2, 0, 2, 0, 2, 0, 4, 1, 1, 9, 1, 1, -4, 97],
  [0, -2, -2, 1, -2, 0, 0, 1, 0, 1, 0, -2, 1, 4, 1, 6, 1, -1, 0, 18],
  [0, -1, -2, 1, 0, -1, -1, 0, 2, -1, 0, 0, 1, 1, 4, 9, 2, 0, -2, -3],
  [0, -6, -3, 12, -3, 0, 0, 0, 9, 0, 3, 3, 9, 6, 9, 60, 9, 3, -18, 480],
  [0, -1, -2, 1, 0, 0, 1, 0, 1, 0, 0, -1, 1, 1, 2, 9, 4, 0, -4, 57],
  [0, 1, 1, 1, 1, 0, -1, -2, 0, -1, 2, 1, 1, -1, 0, 3, 0, 4, -1, 59],
  [-2, 3, -1, -3, -2, -1, 1, -2, -4, -2, -2, -2, -4, 0, -2, -18, -4, -1, 14, -234],
  [0, -78, 61, 136, -39, 80, 0, 0, 77, 60, 59, 59, 97, 18, -3, 480, 57, 59, -234, 7920]
]

No. 12 | rank(S)=19 | index=1 | dimension=1
P: rank 3, determinant 588
q_P = 4^{+1}_{1} 3^{-1} 7^{+2}
P_gram = [
  [42, 0, 21],
  [0, -36, -34],
  [21, -34, -22]
]
K: rank 19, determinant 196
q_K = 4^{+1}_{7} 7^{+2}
K_gram = [
  [4, -1, 2, 1, -2, -2, 1, 1, -2, 2, 2, 1, -2, -1, 2, -1, 1, -1, 2],
  [-1, 4, -2, -2, 2, 0, -1, -1, 1, -1, -2, -2, 1, 2, 0, 2, -2, 2, -1],
  [2, -2, 4, 2, -1, -2, 2, 1, -1, 2, 1, 2, -1, 0, 2, -1, 0, -2, 2],
  [1, -2, 2, 4, 0, -1, 2, 2, 0, 0, 2, 1, 0, 0, 1, -2, 0, 0, 2],
  [-2, 2, -1, 0, 4, 1, 0, -1, 2, -2, -1, -2, 2, 1, -1, 0, -1, 1, -1],
  [-2, 0, -2, -1, 1, 4, -2, -1, 0, -2, -1, -1, 0, 0, -1, 1, 0, 0, -1],
  [1, -1, 2, 2, 0, -2, 4, 2, 0, 1, 2, 0, 1, -1, 1, -2, -1, -1, 0],
  [1, -1, 1, 2, -1, -1, 2, 4, -1, 0, 1, 0, 1, 0, 2, -1, 0, -1, 1],
  [-2, 1, -1, 0, 2, 0, 0, -1, 4, -2, -1, -1, 1, 0, -2, 0, 0, 2, -2],
  [2, -1, 2, 0, -2, -2, 1, 0, -2, 4, 1, 2, -1, -1, 1, -1, 0, -1, 1],
  [2, -2, 1, 2, -1, -1, 2, 1, -1, 1, 4, 0, -1, -2, 0, -2, 1, -1, 1],
  [1, -2, 2, 1, -2, -1, 0, 0, -1, 2, 0, 4, -1, 0, 0, 0, 1, -1, 1],
  [-2, 1, -1, 0, 2, 0, 1, 1, 1, -1, -1, -1, 4, 0, -1, 0, -1, 0, -1],
  [-1, 2, 0, 0, 1, 0, -1, 0, 0, -1, -2, 0, 0, 4, 1, 2, -2, 1, 1],
  [2, 0, 2, 1, -1, -1, 1, 2, -2, 1, 0, 0, -1, 1, 4, 0, -1, -1, 2],
  [-1, 2, -1, -2, 0, 1, -2, -1, 0, -1, -2, 0, 0, 2, 0, 4, -1, 0, 0],
  [1, -2, 0, 0, -1, 0, -1, 0, 0, 0, 1, 1, -1, -2, -1, -1, 4, -1, 0],
  [-1, 2, -2, 0, 1, 0, -1, -1, 2, -1, -1, -1, 0, 1, -1, 0, -1, 4, -1],
  [2, -1, 2, 2, -1, -1, 0, 1, -2, 1, 1, 1, -1, 1, 2, 0, 0, -1, 4]
]
A_gen: rank 20, determinant 588; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 13 | rank(S)=19 | index=2 | dimension=0
P: rank 2, determinant 56
q_P = [2^{+1}4^{+1}]_{0} 7^{-1}
P_gram = [
  [-130, 68],
  [68, -36]
]
K: rank 20, determinant 168
q_K = [2^{-1}4^{+1}]_{4} 3^{-1} 7^{+1}
K_gram = [
  [42, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 252, 42, -150],
  [0, 4, -1, 2, 1, -2, -2, 1, 1, -2, 2, 2, 1, -2, -1, 2, 6, 7, 0, -2],
  [0, -1, 4, -2, -2, 2, 0, -1, -1, 1, -1, -2, -2, 1, 2, 0, 0, 0, 6, -3],
  [0, 2, -2, 4, 2, -1, -2, 2, 1, -1, 2, 1, 2, -1, 0, 2, 10, 21, -2, -8],
  [0, 1, -2, 2, 4, 0, -1, 2, 2, 0, 0, 2, 1, 0, 0, 1, 6, 28, -1, -12],
  [0, -2, 2, -1, 0, 4, 1, 0, -1, 2, -2, -1, -2, 2, 1, -1, -2, 14, 1, -8],
  [0, -2, 0, -2, -1, 1, 4, -2, -1, 0, -2, -1, -1, 0, 0, -1, -6, -21, -2, 10],
  [0, 1, -1, 2, 2, 0, -2, 4, 2, 0, 1, 2, 0, 1, -1, 1, 6, 28, -1, -12],
  [0, 1, -1, 1, 2, -1, -1, 2, 4, -1, 0, 1, 0, 1, 0, 2, 6, 14, 3, -6],
  [0, -2, 1, -1, 0, 2, 0, 0, -1, 4, -2, -1, -1, 1, 0, -2, -6, 14, -1, -8],
  [0, 2, -1, 2, 0, -2, -2, 1, 0, -2, 4, 1, 2, -1, -1, 1, 6, 0, 1, 1],
  [0, 2, -2, 1, 2, -1, -1, 2, 1, -1, 1, 4, 0, -1, -2, 0, 0, 14, -4, -5],
  [0, 1, -2, 2, 1, -2, -1, 0, 0, -1, 2, 0, 4, -1, 0, 0, 6, 7, -2, -3],
  [0, -2, 1, -1, 0, 2, 0, 1, 1, 1, -1, -1, -1, 4, 0, -1, 0, 7, 3, -4],
  [0, -1, 2, 0, 0, 1, 0, -1, 0, 0, -1, -2, 0, 0, 4, 1, 6, 7, 4, -5],
  [0, 2, 0, 2, 1, -1, -1, 1, 2, -2, 1, 0, 0, -1, 1, 4, 10, 7, 4, -3],
  [0, 6, 0, 10, 6, -2, -6, 6, 6, -6, 6, 0, 6, 0, 6, 10, 52, 84, 12, -40],
  [252, 7, 0, 21, 28, 14, -21, 28, 14, 14, 0, 14, 7, 7, 7, 7, 84, 1988, 252, -1135],
  [42, 0, 6, -2, -1, 1, -2, -1, 3, -1, 1, -4, -2, 3, 4, 4, 12, 252, 64, -155],
  [-150, -2, -3, -8, -12, -8, 10, -12, -6, -8, 1, -5, -3, -4, -5, -3, -40, -1135, -155, 656]
]
A_gen: rank 21, determinant 56; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [-1, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84, 14, -50],
  [0, 0, 4, -1, 2, 1, -2, -2, 1, 1, -2, 2, 2, 1, -2, -1, 2, 6, 7, 0, -2],
  [0, 0, -1, 4, -2, -2, 2, 0, -1, -1, 1, -1, -2, -2, 1, 2, 0, 0, 0, 6, -3],
  [0, 0, 2, -2, 4, 2, -1, -2, 2, 1, -1, 2, 1, 2, -1, 0, 2, 10, 21, -2, -8],
  [0, 0, 1, -2, 2, 4, 0, -1, 2, 2, 0, 0, 2, 1, 0, 0, 1, 6, 28, -1, -12],
  [0, 0, -2, 2, -1, 0, 4, 1, 0, -1, 2, -2, -1, -2, 2, 1, -1, -2, 14, 1, -8],
  [0, 0, -2, 0, -2, -1, 1, 4, -2, -1, 0, -2, -1, -1, 0, 0, -1, -6, -21, -2, 10],
  [0, 0, 1, -1, 2, 2, 0, -2, 4, 2, 0, 1, 2, 0, 1, -1, 1, 6, 28, -1, -12],
  [0, 0, 1, -1, 1, 2, -1, -1, 2, 4, -1, 0, 1, 0, 1, 0, 2, 6, 14, 3, -6],
  [0, 0, -2, 1, -1, 0, 2, 0, 0, -1, 4, -2, -1, -1, 1, 0, -2, -6, 14, -1, -8],
  [0, 0, 2, -1, 2, 0, -2, -2, 1, 0, -2, 4, 1, 2, -1, -1, 1, 6, 0, 1, 1],
  [0, 0, 2, -2, 1, 2, -1, -1, 2, 1, -1, 1, 4, 0, -1, -2, 0, 0, 14, -4, -5],
  [0, 0, 1, -2, 2, 1, -2, -1, 0, 0, -1, 2, 0, 4, -1, 0, 0, 6, 7, -2, -3],
  [0, 0, -2, 1, -1, 0, 2, 0, 1, 1, 1, -1, -1, -1, 4, 0, -1, 0, 7, 3, -4],
  [0, 0, -1, 2, 0, 0, 1, 0, -1, 0, 0, -1, -2, 0, 0, 4, 1, 6, 7, 4, -5],
  [0, 0, 2, 0, 2, 1, -1, -1, 1, 2, -2, 1, 0, 0, -1, 1, 4, 10, 7, 4, -3],
  [0, 0, 6, 0, 10, 6, -2, -6, 6, 6, -6, 6, 0, 6, 0, 6, 10, 52, 84, 12, -40],
  [0, 84, 7, 0, 21, 28, 14, -21, 28, 14, 14, 0, 14, 7, 7, 7, 7, 84, 1988, 252, -1135],
  [0, 14, 0, 6, -2, -1, 1, -2, -1, 3, -1, 1, -4, -2, 3, 4, 4, 12, 252, 64, -155],
  [0, -50, -2, -3, -8, -12, -8, 10, -12, -6, -8, 1, -5, -3, -4, -5, -3, -40, -1135, -155, 656]
]

No. 14 | rank(S)=19 | index=2 | dimension=0
P: rank 2, determinant 56
q_P = [2^{+1}4^{+1}]_{0} 7^{-1}
P_gram = [
  [-18, 4],
  [4, -4]
]
K: rank 20, determinant 168
q_K = [2^{+1}4^{+1}]_{0} 3^{-1} 7^{+1}
K_gram = [
  [42, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 210, 0, -108],
  [0, 4, -1, 2, 1, -2, -2, 1, 1, -2, 2, 2, 1, -2, -1, 2, 6, 7, 0, -2],
  [0, -1, 4, -2, -2, 2, 0, -1, -1, 1, -1, -2, -2, 1, 2, 0, 0, 0, 6, -3],
  [0, 2, -2, 4, 2, -1, -2, 2, 1, -1, 2, 1, 2, -1, 0, 2, 10, 21, -2, -8],
  [0, 1, -2, 2, 4, 0, -1, 2, 2, 0, 0, 2, 1, 0, 0, 1, 6, 28, -1, -12],
  [0, -2, 2, -1, 0, 4, 1, 0, -1, 2, -2, -1, -2, 2, 1, -1, -2, 14, 1, -8],
  [0, -2, 0, -2, -1, 1, 4, -2, -1, 0, -2, -1, -1, 0, 0, -1, -6, -21, -2, 10],
  [0, 1, -1, 2, 2, 0, -2, 4, 2, 0, 1, 2, 0, 1, -1, 1, 6, 28, -1, -12],
  [0, 1, -1, 1, 2, -1, -1, 2, 4, -1, 0, 1, 0, 1, 0, 2, 6, 14, 3, -6],
  [0, -2, 1, -1, 0, 2, 0, 0, -1, 4, -2, -1, -1, 1, 0, -2, -6, 14, -1, -8],
  [0, 2, -1, 2, 0, -2, -2, 1, 0, -2, 4, 1, 2, -1, -1, 1, 6, 0, 1, 1],
  [0, 2, -2, 1, 2, -1, -1, 2, 1, -1, 1, 4, 0, -1, -2, 0, 0, 14, -4, -5],
  [0, 1, -2, 2, 1, -2, -1, 0, 0, -1, 2, 0, 4, -1, 0, 0, 6, 7, -2, -3],
  [0, -2, 1, -1, 0, 2, 0, 1, 1, 1, -1, -1, -1, 4, 0, -1, 0, 7, 3, -4],
  [0, -1, 2, 0, 0, 1, 0, -1, 0, 0, -1, -2, 0, 0, 4, 1, 6, 7, 4, -5],
  [0, 2, 0, 2, 1, -1, -1, 1, 2, -2, 1, 0, 0, -1, 1, 4, 10, 7, 4, -3],
  [0, 6, 0, 10, 6, -2, -6, 6, 6, -6, 6, 0, 6, 0, 6, 10, 52, 84, 12, -40],
  [210, 7, 0, 21, 28, 14, -21, 28, 14, 14, 0, 14, 7, 7, 7, 7, 84, 1526, 0, -775],
  [0, 0, 6, -2, -1, 1, -2, -1, 3, -1, 1, -4, -2, 3, 4, 4, 12, 0, 22, -5],
  [-108, -2, -3, -8, -12, -8, 10, -12, -6, -8, 1, -5, -3, -4, -5, -3, -40, -775, -5, 398]
]
A_gen: rank 21, determinant 56; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [-1, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 70, 0, -36],
  [0, 0, 4, -1, 2, 1, -2, -2, 1, 1, -2, 2, 2, 1, -2, -1, 2, 6, 7, 0, -2],
  [0, 0, -1, 4, -2, -2, 2, 0, -1, -1, 1, -1, -2, -2, 1, 2, 0, 0, 0, 6, -3],
  [0, 0, 2, -2, 4, 2, -1, -2, 2, 1, -1, 2, 1, 2, -1, 0, 2, 10, 21, -2, -8],
  [0, 0, 1, -2, 2, 4, 0, -1, 2, 2, 0, 0, 2, 1, 0, 0, 1, 6, 28, -1, -12],
  [0, 0, -2, 2, -1, 0, 4, 1, 0, -1, 2, -2, -1, -2, 2, 1, -1, -2, 14, 1, -8],
  [0, 0, -2, 0, -2, -1, 1, 4, -2, -1, 0, -2, -1, -1, 0, 0, -1, -6, -21, -2, 10],
  [0, 0, 1, -1, 2, 2, 0, -2, 4, 2, 0, 1, 2, 0, 1, -1, 1, 6, 28, -1, -12],
  [0, 0, 1, -1, 1, 2, -1, -1, 2, 4, -1, 0, 1, 0, 1, 0, 2, 6, 14, 3, -6],
  [0, 0, -2, 1, -1, 0, 2, 0, 0, -1, 4, -2, -1, -1, 1, 0, -2, -6, 14, -1, -8],
  [0, 0, 2, -1, 2, 0, -2, -2, 1, 0, -2, 4, 1, 2, -1, -1, 1, 6, 0, 1, 1],
  [0, 0, 2, -2, 1, 2, -1, -1, 2, 1, -1, 1, 4, 0, -1, -2, 0, 0, 14, -4, -5],
  [0, 0, 1, -2, 2, 1, -2, -1, 0, 0, -1, 2, 0, 4, -1, 0, 0, 6, 7, -2, -3],
  [0, 0, -2, 1, -1, 0, 2, 0, 1, 1, 1, -1, -1, -1, 4, 0, -1, 0, 7, 3, -4],
  [0, 0, -1, 2, 0, 0, 1, 0, -1, 0, 0, -1, -2, 0, 0, 4, 1, 6, 7, 4, -5],
  [0, 0, 2, 0, 2, 1, -1, -1, 1, 2, -2, 1, 0, 0, -1, 1, 4, 10, 7, 4, -3],
  [0, 0, 6, 0, 10, 6, -2, -6, 6, 6, -6, 6, 0, 6, 0, 6, 10, 52, 84, 12, -40],
  [0, 70, 7, 0, 21, 28, 14, -21, 28, 14, 14, 0, 14, 7, 7, 7, 7, 84, 1526, 0, -775],
  [0, 0, 0, 6, -2, -1, 1, -2, -1, 3, -1, 1, -4, -2, 3, 4, 4, 12, 0, 22, -5],
  [0, -36, -2, -3, -8, -12, -8, 10, -12, -6, -8, 1, -5, -3, -4, -5, -3, -40, -775, -5, 398]
]

No. 15 | rank(S)=19 | index=1 | dimension=1
P: rank 3, determinant 900
q_P = 4^{-1}_{3} 3^{-2} 5^{-2}
P_gram = [
  [12, 0, 0],
  [0, -10, 5],
  [0, 5, -10]
]
K: rank 19, determinant 300
q_K = 4^{-1}_{5} 3^{-1} 5^{-2}
K_gram = [
  [4, -1, 1, -1, -2, 2, -1, -1, 2, -2, -1, 2, 2, 2, -2, 2, -2, 2, 1],
  [-1, 4, -1, 2, 0, 1, -1, 2, -1, 2, 2, -1, -2, -2, 2, 1, 0, -1, -1],
  [1, -1, 4, -2, -2, 0, 1, -1, -1, 0, 0, -1, 0, 0, -2, 0, -2, -1, 2],
  [-1, 2, -2, 4, 1, 0, 0, 2, -1, 0, 2, 1, 0, -1, 1, 1, 0, -1, -1],
  [-2, 0, -2, 1, 4, -2, 0, 1, -1, 1, -1, -1, 0, 0, 2, -2, 1, -1, 0],
  [2, 1, 0, 0, -2, 4, -2, -1, 2, -1, 0, 1, 0, 1, -1, 1, -1, 1, -1],
  [-1, -1, 1, 0, 0, -2, 4, -1, -1, 1, 0, 0, -1, 0, 0, 0, 1, -2, 0],
  [-1, 2, -1, 2, 1, -1, -1, 4, -1, 1, 1, 0, 0, -2, 1, 1, -1, 0, 0],
  [2, -1, -1, -1, -1, 2, -1, -1, 4, -1, -1, 2, 1, 2, -1, 1, 0, 2, -1],
  [-2, 2, 0, 0, 1, -1, 1, 1, -1, 4, 0, -2, -2, -2, 2, 0, 1, -2, 0],
  [-1, 2, 0, 2, -1, 0, 0, 1, -1, 0, 4, 0, -1, -1, 0, 1, 0, -1, -1],
  [2, -1, -1, 1, -1, 1, 0, 0, 2, -2, 0, 4, 2, 2, -1, 2, 0, 2, -1],
  [2, -2, 0, 0, 0, 0, -1, 0, 1, -2, -1, 2, 4, 1, -2, 1, -1, 2, 1],
  [2, -2, 0, -1, 0, 1, 0, -2, 2, -2, -1, 2, 1, 4, -1, 0, 0, 1, 0],
  [-2, 2, -2, 1, 2, -1, 0, 1, -1, 2, 0, -1, -2, -1, 4, -1, 2, -1, -1],
  [2, 1, 0, 1, -2, 1, 0, 1, 1, 0, 1, 2, 1, 0, -1, 4, -1, 1, 0],
  [-2, 0, -2, 0, 1, -1, 1, -1, 0, 1, 0, 0, -1, 0, 2, -1, 4, 0, -2],
  [2, -1, -1, -1, -1, 1, -2, 0, 2, -2, -1, 2, 2, 1, -1, 1, 0, 4, 0],
  [1, -1, 2, -1, 0, -1, 0, 0, -1, 0, -1, -1, 1, 0, -1, 0, -2, 0, 4]
]
A_gen: rank 20, determinant 900; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 16 | rank(S)=19 | index=2 | dimension=1
P: rank 3, determinant 100
q_P = 4^{-1}_{3} 5^{-2}
P_gram = [
  [-20, 0, 0],
  [0, 10, 5],
  [0, 5, 2]
]
K: rank 19, determinant 300
q_K = 4^{-1}_{5} 3^{-1} 5^{-2}
K_gram = [
  [4, -1, 1, -1, -2, 2, -1, -1, 2, -2, -1, 2, 2, 2, -2, 2, 5, 10, 5],
  [-1, 4, -1, 2, 0, 1, -1, 2, -1, 2, 2, -1, -2, -2, 2, 1, 20, 30, 7],
  [1, -1, 4, -2, -2, 0, 1, -1, -1, 0, 0, -1, 0, 0, -2, 0, 0, -40, -4],
  [-1, 2, -2, 4, 1, 0, 0, 2, -1, 0, 2, 1, 0, -1, 1, 1, 15, 50, 5],
  [-2, 0, -2, 1, 4, -2, 0, 1, -1, 1, -1, -1, 0, 0, 2, -2, -10, 10, 1],
  [2, 1, 0, 0, -2, 4, -2, -1, 2, -1, 0, 1, 0, 1, -1, 1, 5, 20, 4],
  [-1, -1, 1, 0, 0, -2, 4, -1, -1, 1, 0, 0, -1, 0, 0, 0, 5, 0, -4],
  [-1, 2, -1, 2, 1, -1, -1, 4, -1, 1, 1, 0, 0, -2, 1, 1, 15, 20, 6],
  [2, -1, -1, -1, -1, 2, -1, -1, 4, -1, -1, 2, 1, 2, -1, 1, 0, 30, 3],
  [-2, 2, 0, 0, 1, -1, 1, 1, -1, 4, 0, -2, -2, -2, 2, 0, 10, 10, 3],
  [-1, 2, 0, 2, -1, 0, 0, 1, -1, 0, 4, 0, -1, -1, 0, 1, 15, 20, 0],
  [2, -1, -1, 1, -1, 1, 0, 0, 2, -2, 0, 4, 2, 2, -1, 2, 10, 50, 5],
  [2, -2, 0, 0, 0, 0, -1, 0, 1, -2, -1, 2, 4, 1, -2, 1, -5, 10, 1],
  [2, -2, 0, -1, 0, 1, 0, -2, 2, -2, -1, 2, 1, 4, -1, 0, -5, 20, 2],
  [-2, 2, -2, 1, 2, -1, 0, 1, -1, 2, 0, -1, -2, -1, 4, -1, 5, 20, 4],
  [2, 1, 0, 1, -2, 1, 0, 1, 1, 0, 1, 2, 1, 0, -1, 4, 25, 40, 8],
  [5, 20, 0, 15, -10, 5, 5, 15, 0, 10, 15, 10, -5, -5, 5, 25, 260, 430, 75],
  [10, 30, -40, 50, 10, 20, 0, 20, 30, 10, 20, 50, 10, 20, 20, 40, 430, 1660, 200],
  [5, 7, -4, 5, 1, 4, -4, 6, 3, 3, 0, 5, 1, 2, 4, 8, 75, 200, 46]
]
A_gen: rank 20, determinant 100; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 4, -1, 1, -1, -2, 2, -1, -1, 2, -2, -1, 2, 2, 2, -2, 2, 5, 10, 5],
  [0, -1, 4, -1, 2, 0, 1, -1, 0, -1, 2, 2, -1, -2, -2, 2, 1, 20, 30, 7],
  [0, 1, -1, 4, -2, -2, 0, 1, 0, -1, 0, 0, -1, 0, 0, -2, 0, 0, -40, -4],
  [0, -1, 2, -2, 4, 1, 0, 0, -1, -1, 0, 2, 1, 0, -1, 1, 1, 15, 50, 5],
  [0, -2, 0, -2, 1, 4, -2, 0, 0, -1, 1, -1, -1, 0, 0, 2, -2, -10, 10, 1],
  [0, 2, 1, 0, 0, -2, 4, -2, 0, 2, -1, 0, 1, 0, 1, -1, 1, 5, 20, 4],
  [0, -1, -1, 1, 0, 0, -2, 4, -2, -1, 1, 0, 0, -1, 0, 0, 0, 5, 0, -4],
  [-1, -1, 0, 0, -1, 0, 0, -2, 3, 0, 0, 0, -1, 0, -1, 0, -1, -10, -30, -3],
  [0, 2, -1, -1, -1, -1, 2, -1, 0, 4, -1, -1, 2, 1, 2, -1, 1, 0, 30, 3],
  [0, -2, 2, 0, 0, 1, -1, 1, 0, -1, 4, 0, -2, -2, -2, 2, 0, 10, 10, 3],
  [0, -1, 2, 0, 2, -1, 0, 0, 0, -1, 0, 4, 0, -1, -1, 0, 1, 15, 20, 0],
  [0, 2, -1, -1, 1, -1, 1, 0, -1, 2, -2, 0, 4, 2, 2, -1, 2, 10, 50, 5],
  [0, 2, -2, 0, 0, 0, 0, -1, 0, 1, -2, -1, 2, 4, 1, -2, 1, -5, 10, 1],
  [0, 2, -2, 0, -1, 0, 1, 0, -1, 2, -2, -1, 2, 1, 4, -1, 0, -5, 20, 2],
  [0, -2, 2, -2, 1, 2, -1, 0, 0, -1, 2, 0, -1, -2, -1, 4, -1, 5, 20, 4],
  [0, 2, 1, 0, 1, -2, 1, 0, -1, 1, 0, 1, 2, 1, 0, -1, 4, 25, 40, 8],
  [0, 5, 20, 0, 15, -10, 5, 5, -10, 0, 10, 15, 10, -5, -5, 5, 25, 260, 430, 75],
  [0, 10, 30, -40, 50, 10, 20, 0, -30, 30, 10, 20, 50, 10, 20, 20, 40, 430, 1660, 200],
  [0, 5, 7, -4, 5, 1, 4, -4, -3, 3, 3, 0, 5, 1, 2, 4, 8, 75, 200, 46]
]

No. 17 | rank(S)=19 | index=1 | dimension=1
P: rank 3, determinant 648
q_P = 2^{+3}_{3} 3^{+2}9^{-1}
P_gram = [
  [6, 0, 0],
  [0, -36, -18],
  [0, -18, -12]
]
K: rank 19, determinant 216
q_K = 2^{+3}_{5} 3^{+1}9^{+1}
K_gram = [
  [4, 2, 1, 0, -1, 0, -1, 2, -1, -2, 1, 1, -2, 2, 1, 2, 0, 2, 2],
  [2, 4, 1, 0, 0, 0, 0, 2, -1, -2, 1, 0, -2, 0, 2, 0, -1, 0, 2],
  [1, 1, 4, 0, 0, -1, 1, 1, -1, 1, 1, 2, -2, 1, -1, 1, -1, 1, 2],
  [0, 0, 0, 4, 2, 2, 2, 2, -2, -1, -2, 1, 1, 1, -1, 2, -1, 1, 0],
  [-1, 0, 0, 2, 4, 1, 2, 0, -2, 1, -2, 1, 2, -1, -1, 1, -2, -1, 1],
  [0, 0, -1, 2, 1, 4, 2, 1, -2, -1, 0, 1, 1, -1, -1, 2, 1, 0, -1],
  [-1, 0, 1, 2, 2, 2, 4, 0, -2, 1, -1, 2, 0, -1, -2, 1, -1, -1, 0],
  [2, 2, 1, 2, 0, 1, 0, 4, -2, -2, 0, 0, -1, 1, 1, 2, 0, 2, 1],
  [-1, -1, -1, -2, -2, -2, -2, -2, 4, 0, 1, -1, 0, 0, 1, -2, 1, 0, -1],
  [-2, -2, 1, -1, 1, -1, 1, -2, 0, 4, 0, 0, 1, -1, -2, -1, 0, -1, 0],
  [1, 1, 1, -2, -2, 0, -1, 0, 1, 0, 4, 0, -1, 0, 0, 0, 2, 0, 0],
  [1, 0, 2, 1, 1, 1, 2, 0, -1, 0, 0, 4, -1, 1, -2, 2, -1, 1, 1],
  [-2, -2, -2, 1, 2, 1, 0, -1, 0, 1, -1, -1, 4, -1, -1, 0, 0, -1, -1],
  [2, 0, 1, 1, -1, -1, -1, 1, 0, -1, 0, 1, -1, 4, 0, 1, 0, 2, 1],
  [1, 2, -1, -1, -1, -1, -2, 1, 1, -2, 0, -2, -1, 0, 4, -1, 0, 0, 1],
  [2, 0, 1, 2, 1, 2, 1, 2, -2, -1, 0, 2, 0, 1, -1, 4, 0, 2, 1],
  [0, -1, -1, -1, -2, 1, -1, 0, 1, 0, 2, -1, 0, 0, 0, 0, 4, 0, -2],
  [2, 0, 1, 1, -1, 0, -1, 2, 0, -1, 0, 1, -1, 2, 0, 2, 0, 4, 1],
  [2, 2, 2, 0, 1, -1, 0, 1, -1, 0, 0, 1, -1, 1, 1, 1, -2, 1, 4]
]
A_gen: rank 20, determinant 648; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 18 | rank(S)=19 | index=3 | dimension=0
P: rank 2, determinant 108
q_P = 2^{-2}_{II} 3^{-1}9^{-1}
P_gram = [
  [-36, -18],
  [-18, -12]
]
K: rank 20, determinant 324
q_K = 2^{-2}_{II} 3^{-2}9^{+1}
K_gram = [
  [6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 6, -9],
  [0, 4, 2, 1, 0, -1, 0, -1, 2, -1, -2, 1, -2, -2, 2, 1, 12, 6, 0, 0],
  [0, 2, 4, 1, 0, 0, 0, 0, 2, -1, -2, 1, -2, -2, 0, 2, 12, 6, 0, 1],
  [0, 1, 1, 4, 0, 0, -1, 1, 1, -1, 1, 1, 4, -2, 1, -1, 3, 18, 6, -7],
  [0, 0, 0, 0, 4, 2, 2, 2, 2, -2, -1, -2, 2, 1, 1, -1, 12, 18, 13, -7],
  [0, -1, 0, 0, 2, 4, 1, 2, 0, -2, 1, -2, 2, 2, -1, -1, 9, 12, 14, -3],
  [0, 0, 0, -1, 2, 1, 4, 2, 1, -2, -1, 0, 2, 1, -1, -1, 6, 24, 6, -12],
  [0, -1, 0, 1, 2, 2, 2, 4, 0, -2, 1, -1, 6, 0, -1, -2, 3, 24, 11, -11],
  [0, 2, 2, 1, 2, 0, 1, 0, 4, -2, -2, 0, -2, -1, 1, 1, 15, 18, 5, -6],
  [0, -1, -1, -1, -2, -2, -2, -2, -2, 4, 0, 1, 0, 0, 0, 1, -12, -24, -8, 9],
  [0, -2, -2, 1, -1, 1, -1, 1, -2, 0, 4, 0, 4, 1, -1, -2, -9, 6, 4, -4],
  [0, 1, 1, 1, -2, -2, 0, -1, 0, 1, 0, 4, 2, -1, 0, 0, -3, 12, -6, -7],
  [0, -2, -2, 4, 2, 2, 2, 6, -2, 0, 4, 2, 20, 0, 0, -6, -6, 54, 22, -28],
  [0, -2, -2, -2, 1, 2, 1, 0, -1, 0, 1, -1, 0, 4, -1, -1, 0, 0, 6, -1],
  [0, 2, 0, 1, 1, -1, -1, -1, 1, 0, -1, 0, 0, -1, 4, 0, 6, 0, 1, 1],
  [0, 1, 2, -1, -1, -1, -1, -2, 1, 1, -2, 0, -6, -1, 0, 4, 6, -18, -5, 11],
  [0, 12, 12, 3, 12, 9, 6, 3, 15, -12, -9, -3, -6, 0, 6, 6, 108, 90, 60, -18],
  [18, 6, 6, 18, 18, 12, 24, 24, 18, -24, 6, 12, 54, 0, 0, -18, 90, 444, 132, -204],
  [6, 0, 0, 6, 13, 14, 6, 11, 5, -8, 4, -6, 22, 6, 1, -5, 60, 132, 98, -49],
  [-9, 0, 1, -7, -7, -3, -12, -11, -6, 9, -4, -7, -28, -1, 1, 11, -18, -204, -49, 102]
]
A_gen: rank 21, determinant 108; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0],
  [0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 18, 6, -9],
  [0, 0, 4, 2, 1, 0, -1, 0, -1, 2, -1, -2, 1, -2, -2, 2, 1, 4, 6, 0, 0],
  [0, 0, 2, 4, 1, 0, 0, 0, 0, 2, -1, -2, 1, -2, -2, 0, 2, 4, 6, 0, 1],
  [0, 0, 1, 1, 4, 0, 0, -1, 1, 1, -1, 1, 1, 4, -2, 1, -1, 1, 18, 6, -7],
  [0, 0, 0, 0, 0, 4, 2, 2, 2, 2, -2, -1, -2, 2, 1, 1, -1, 4, 18, 13, -7],
  [0, 0, -1, 0, 0, 2, 4, 1, 2, 0, -2, 1, -2, 2, 2, -1, -1, 3, 12, 14, -3],
  [0, 0, 0, 0, -1, 2, 1, 4, 2, 1, -2, -1, 0, 2, 1, -1, -1, 2, 24, 6, -12],
  [0, 0, -1, 0, 1, 2, 2, 2, 4, 0, -2, 1, -1, 6, 0, -1, -2, 1, 24, 11, -11],
  [0, 0, 2, 2, 1, 2, 0, 1, 0, 4, -2, -2, 0, -2, -1, 1, 1, 5, 18, 5, -6],
  [0, 0, -1, -1, -1, -2, -2, -2, -2, -2, 4, 0, 1, 0, 0, 0, 1, -4, -24, -8, 9],
  [0, 0, -2, -2, 1, -1, 1, -1, 1, -2, 0, 4, 0, 4, 1, -1, -2, -3, 6, 4, -4],
  [0, 0, 1, 1, 1, -2, -2, 0, -1, 0, 1, 0, 4, 2, -1, 0, 0, -1, 12, -6, -7],
  [0, 0, -2, -2, 4, 2, 2, 2, 6, -2, 0, 4, 2, 20, 0, 0, -6, -2, 54, 22, -28],
  [0, 0, -2, -2, -2, 1, 2, 1, 0, -1, 0, 1, -1, 0, 4, -1, -1, 0, 0, 6, -1],
  [0, 0, 2, 0, 1, 1, -1, -1, -1, 1, 0, -1, 0, 0, -1, 4, 0, 2, 0, 1, 1],
  [0, 0, 1, 2, -1, -1, -1, -1, -2, 1, 1, -2, 0, -6, -1, 0, 4, 2, -18, -5, 11],
  [-1, -4, 4, 4, 1, 4, 3, 2, 1, 5, -4, -3, -1, -2, 0, 2, 2, 15, 18, 16, 0],
  [0, 18, 6, 6, 18, 18, 12, 24, 24, 18, -24, 6, 12, 54, 0, 0, -18, 18, 444, 132, -204],
  [0, 6, 0, 0, 6, 13, 14, 6, 11, 5, -8, 4, -6, 22, 6, 1, -5, 16, 132, 98, -49],
  [0, -9, 0, 1, -7, -7, -3, -12, -11, -6, 9, -4, -7, -28, -1, 1, 11, 0, -204, -49, 102]
]

No. 19 | rank(S)=19 | index=2 | dimension=1
P: rank 3, determinant 108
q_P = 4^{+1}_{1} 3^{+1}9^{-1}
P_gram = [
  [2, 5, -2],
  [5, 2, -2],
  [-2, -2, -4]
]
K: rank 19, determinant 324
q_K = 4^{+1}_{7} 3^{+2}9^{+1}
K_gram = [
  [4, 1, -2, -1, -1, 1, 2, 1, -1, -1, 2, 2, 1, -2, 2, -1, -3, 12, 8],
  [1, 4, -2, -2, 1, -1, 1, 2, -2, 1, 2, -1, 2, -2, 2, -2, -5, 3, -1],
  [-2, -2, 4, 0, 1, 1, 0, -2, 2, -1, -1, 0, -2, 2, 4, 1, 2, -6, -2],
  [-1, -2, 0, 4, -2, -1, -2, -1, 0, 0, -2, 1, -1, 0, -6, 2, 5, -6, 3],
  [-1, 1, 1, -2, 4, 1, 1, -1, 0, 0, 0, -2, 1, 1, 4, 0, 0, 6, -2],
  [1, -1, 1, -1, 1, 4, 2, 0, 1, -2, 1, 0, 0, 0, 6, 1, 5, 15, 6],
  [2, 1, 0, -2, 1, 2, 4, 0, -1, -2, 2, 1, 0, -1, 8, 0, -2, 12, -4],
  [1, 2, -2, -1, -1, 0, 0, 4, -1, 0, 1, 0, 2, -1, 2, -2, 1, 6, -1],
  [-1, -2, 2, 0, 0, 1, -1, -1, 4, -1, 0, -1, -1, 2, 0, 0, 2, -6, 9],
  [-1, 1, -1, 0, 0, -2, -2, 0, -1, 4, -1, -1, 1, 0, -6, 0, -1, -3, 12],
  [2, 2, -1, -2, 0, 1, 2, 1, 0, -1, 4, 0, 1, -2, 4, -1, -4, 6, 7],
  [2, -1, 0, 1, -2, 0, 1, 0, -1, -1, 0, 4, -1, -1, 2, 0, -1, 3, -1],
  [1, 2, -2, -1, 1, 0, 0, 2, -1, 1, 1, -1, 4, -1, 0, -1, 2, 12, 18],
  [-2, -2, 2, 0, 1, 0, -1, -1, 2, 0, -2, -1, -1, 4, 0, 1, 4, -3, 0],
  [2, 2, 4, -6, 4, 6, 8, 2, 0, -6, 4, 2, 0, 0, 28, -2, 0, 24, -14],
  [-1, -2, 1, 2, 0, 1, 0, -2, 0, 0, -1, 0, -1, 1, -2, 4, 7, 6, 10],
  [-3, -5, 2, 5, 0, 5, -2, 1, 2, -1, -4, -1, 2, 4, 0, 7, 32, 30, 45],
  [12, 3, -6, -6, 6, 15, 12, 6, -6, -3, 6, 3, 12, -3, 24, 6, 30, 132, 96],
  [8, -1, -2, 3, -2, 6, -4, -1, 9, 12, 7, -1, 18, 0, -14, 10, 45, 96, 340]
]
A_gen: rank 20, determinant 108; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2],
  [0, 4, 1, -2, -1, -1, 1, 2, 1, -1, -1, 2, 2, 1, -2, 2, -1, -3, 12, -2],
  [0, 1, 4, -2, -2, 1, -1, 1, 2, -2, 1, 2, -1, 2, -2, 2, -2, -5, 3, 0],
  [0, -2, -2, 4, 0, 1, 1, 0, -2, 2, -1, -1, 0, -2, 2, 4, 1, 2, -6, 2],
  [0, -1, -2, 0, 4, -2, -1, -2, -1, 0, 0, -2, 1, -1, 0, -6, 2, 5, -6, 1],
  [0, -1, 1, 1, -2, 4, 1, 1, -1, 0, 0, 0, -2, 1, 1, 4, 0, 0, 6, -3],
  [0, 1, -1, 1, -1, 1, 4, 2, 0, 1, -2, 1, 0, 0, 0, 6, 1, 5, 15, -8],
  [0, 2, 1, 0, -2, 1, 2, 4, 0, -1, -2, 2, 1, 0, -1, 8, 0, -2, 12, -6],
  [0, 1, 2, -2, -1, -1, 0, 0, 4, -1, 0, 1, 0, 2, -1, 2, -2, 1, 6, -6],
  [0, -1, -2, 2, 0, 0, 1, -1, -1, 4, -1, 0, -1, -1, 2, 0, 0, 2, -6, 4],
  [0, -1, 1, -1, 0, 0, -2, -2, 0, -1, 4, -1, -1, 1, 0, -6, 0, -1, -3, 7],
  [0, 2, 2, -1, -2, 0, 1, 2, 1, 0, -1, 4, 0, 1, -2, 4, -1, -4, 6, 0],
  [0, 2, -1, 0, 1, -2, 0, 1, 0, -1, -1, 0, 4, -1, -1, 2, 0, -1, 3, -1],
  [0, 1, 2, -2, -1, 1, 0, 0, 2, -1, 1, 1, -1, 4, -1, 0, -1, 2, 12, -3],
  [0, -2, -2, 2, 0, 1, 0, -1, -1, 2, 0, -2, -1, -1, 4, 0, 1, 4, -3, -1],
  [0, 2, 2, 4, -6, 4, 6, 8, 2, 0, -6, 4, 2, 0, 0, 28, -2, 0, 24, -18],
  [0, -1, -2, 1, 2, 0, 1, 0, -2, 0, 0, -1, 0, -1, 1, -2, 4, 7, 6, -3],
  [0, -3, -5, 2, 5, 0, 5, -2, 1, 2, -1, -4, -1, 2, 4, 0, 7, 32, 30, -21],
  [0, 12, 3, -6, -6, 6, 15, 12, 6, -6, -3, 6, 3, 12, -3, 24, 6, 30, 132, -54],
  [-2, -2, 0, 2, 1, -3, -8, -6, -6, 4, 7, 0, -1, -3, -1, -18, -3, -21, -54, 52]
]

No. 20 | rank(S)=19 | index=1 | dimension=1
P: rank 3, determinant 1152
q_P = 2^{-1}_{3}8^{-2}_{II} 3^{+2}
P_gram = [
  [-16, -8, 0],
  [-8, -16, 0],
  [0, 0, 6]
]
K: rank 19, determinant 384
q_K = 2^{-1}_{5}8^{-2}_{II} 3^{+1}
K_gram = [
  [4, 2, 0, -1, 1, -2, -2, -1, -2, -1, -1, -2, 0, -1, 1, 2, -1, 0, -2],
  [2, 6, -2, -1, 2, 1, -1, -3, -1, 1, 1, 1, -1, -3, -2, 2, -2, -2, -3],
  [0, -2, 4, -1, 1, 0, 0, 1, 1, -2, -2, 0, 2, 2, 0, 0, -1, 0, 1],
  [-1, -1, -1, 4, -2, -1, -1, 1, -1, 2, 2, -1, -2, 1, 0, -1, 2, -1, 0],
  [1, 2, 1, -2, 4, 1, 1, -1, 0, 0, 0, 1, 0, 0, -1, 0, -2, 0, -1],
  [-2, 1, 0, -1, 1, 4, 2, -1, 2, 1, 1, 2, 1, -1, -1, -1, 0, -1, 1],
  [-2, -1, 0, -1, 1, 2, 4, 1, 1, 0, 0, 2, 1, 0, -1, -1, 1, 0, 1],
  [-1, -3, 1, 1, -1, -1, 1, 4, -1, -1, 0, 0, 0, 1, 1, 0, 2, 0, 2],
  [-2, -1, 1, -1, 0, 2, 1, -1, 4, 0, 0, 1, 2, 0, -1, -2, -1, 0, 1],
  [-1, 1, -2, 2, 0, 1, 0, -1, 0, 4, 2, 0, -2, 0, -1, -2, 1, -1, -1],
  [-1, 1, -2, 2, 0, 1, 0, 0, 0, 2, 4, 0, -2, -1, 0, -1, 1, -1, 0],
  [-2, 1, 0, -1, 1, 2, 2, 0, 1, 0, 0, 4, 1, 0, -2, 0, -1, -1, 1],
  [0, -1, 2, -2, 0, 1, 1, 0, 2, -2, -2, 1, 4, 0, 0, 0, -1, 0, 1],
  [-1, -3, 2, 1, 0, -1, 0, 1, 0, 0, -1, 0, 0, 4, 0, -1, 0, 1, 1],
  [1, -2, 0, 0, -1, -1, -1, 1, -1, -1, 0, -2, 0, 0, 4, 0, 1, 2, 1],
  [2, 2, 0, -1, 0, -1, -1, 0, -2, -2, -1, 0, 0, -1, 0, 4, -1, -1, -1],
  [-1, -2, -1, 2, -2, 0, 1, 2, -1, 1, 1, -1, -1, 0, 1, -1, 4, 0, 1],
  [0, -2, 0, -1, 0, -1, 0, 0, 0, -1, -1, -1, 0, 1, 2, -1, 0, 4, 1],
  [-2, -3, 1, 0, -1, 1, 1, 2, 1, -1, 0, 1, 1, 1, 1, -1, 1, 1, 4]
]
A_gen: rank 20, determinant 1152; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 21 | rank(S)=18 | index=2 | dimension=2
P: rank 4, determinant 81
q_P = 3^{+4}
P_gram = [
  [-18, 0, -3, 0],
  [0, -18, 0, -3],
  [-3, 0, 0, 0],
  [0, -3, 0, 0]
]
K: rank 18, determinant 243
q_K = 3^{-5}
K_gram = [
  [4, 1, -2, -1, -2, 1, 2, -1, -2, 2, -1, -2, 1, 2, -6, 3, -9, 6],
  [1, 4, -2, 1, 1, 2, 1, -2, 0, 2, -2, 1, -1, -1, 0, -3, 6, 9],
  [-2, -2, 4, 1, 1, -2, -1, 2, 2, -1, 1, 1, -1, -1, 6, 9, 9, 0],
  [-1, 1, 1, 4, 0, -1, -1, 1, 2, 1, 1, 2, 0, -2, 3, 15, 15, 12],
  [-2, 1, 1, 0, 4, 1, -1, 0, 1, 0, -1, 2, -1, -1, 9, -3, 12, 3],
  [1, 2, -2, -1, 1, 4, 0, -2, -1, 2, -2, -1, -1, 0, -3, -9, -3, 3],
  [2, 1, -1, -1, -1, 0, 4, -2, -2, 1, -1, 0, 1, 0, -3, 0, -6, 0],
  [-1, -2, 2, 1, 0, -2, -2, 4, 1, -1, 1, 0, 0, 1, 3, 12, 6, 3],
  [-2, 0, 2, 2, 1, -1, -2, 1, 4, 0, 0, 1, -2, -1, 6, 3, 12, 3],
  [2, 2, -1, 1, 0, 2, 1, -1, 0, 4, -2, 0, 0, 0, 0, 9, 3, 15],
  [-1, -2, 1, 1, -1, -2, -1, 1, 0, -2, 4, 0, 2, 0, 0, 6, 3, -3],
  [-2, 1, 1, 2, 2, -1, 0, 0, 1, 0, 0, 4, 0, -2, 9, 6, 15, 6],
  [1, -1, -1, 0, -1, -1, 1, 0, -2, 0, 2, 0, 4, 1, 0, 9, -3, 3],
  [2, -1, -1, -2, -1, 0, 0, 1, -1, 0, 0, -2, 1, 4, 0, 0, -6, 0],
  [-6, 0, 6, 3, 9, -3, -3, 3, 6, 0, 0, 9, 0, 0, 42, 21, 51, 21],
  [3, -3, 9, 15, -3, -9, 0, 12, 3, 9, 6, 6, 9, 0, 21, 132, 60, 84],
  [-9, 6, 9, 15, 12, -3, -6, 6, 12, 3, 3, 15, -3, -6, 51, 60, 114, 63],
  [6, 9, 0, 12, 3, 3, 0, 3, 3, 15, -3, 6, 3, 0, 21, 84, 63, 96]
]
A_gen: rank 19, determinant 81; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1],
  [0, 4, 1, -2, -1, -2, 1, 2, -1, -2, 2, -1, -2, 1, 2, -6, 3, -9, 5],
  [0, 1, 4, -2, 1, 1, 2, 1, -2, 0, 2, -2, 1, -1, -1, 0, -3, 6, 3],
  [0, -2, -2, 4, 1, 1, -2, -1, 2, 2, -1, 1, 1, -1, -1, 6, 9, 9, -14],
  [0, -1, 1, 1, 4, 0, -1, -1, 1, 2, 1, 1, 2, 0, -2, 3, 15, 15, -16],
  [0, -2, 1, 1, 0, 4, 1, -1, 0, 1, 0, -1, 2, -1, -1, 9, -3, 12, -6],
  [0, 1, 2, -2, -1, 1, 4, 0, -2, -1, 2, -2, -1, -1, 0, -3, -9, -3, 11],
  [0, 2, 1, -1, -1, -1, 0, 4, -2, -2, 1, -1, 0, 1, 0, -3, 0, -6, 3],
  [0, -1, -2, 2, 1, 0, -2, -2, 4, 1, -1, 1, 0, 0, 1, 3, 12, 6, -12],
  [0, -2, 0, 2, 2, 1, -1, -2, 1, 4, 0, 0, 1, -2, -1, 6, 3, 12, -9],
  [0, 2, 2, -1, 1, 0, 2, 1, -1, 0, 4, -2, 0, 0, 0, 0, 9, 3, -5],
  [0, -1, -2, 1, 1, -1, -2, -1, 1, 0, -2, 4, 0, 2, 0, 0, 6, 3, -8],
  [0, -2, 1, 1, 2, 2, -1, 0, 0, 1, 0, 0, 4, 0, -2, 9, 6, 15, -14],
  [0, 1, -1, -1, 0, -1, -1, 1, 0, -2, 0, 2, 0, 4, 1, 0, 9, -3, -7],
  [0, 2, -1, -1, -2, -1, 0, 0, 1, -1, 0, 0, -2, 1, 4, 0, 0, -6, 1],
  [0, -6, 0, 6, 3, 9, -3, -3, 3, 6, 0, 0, 9, 0, 0, 42, 21, 51, -57],
  [0, 3, -3, 9, 15, -3, -9, 0, 12, 3, 9, 6, 6, 9, 0, 21, 132, 60, -123],
  [0, -9, 6, 9, 15, 12, -3, -6, 6, 12, 3, 3, 15, -3, -6, 51, 60, 114, -105],
  [-1, 5, 3, -14, -16, -6, 11, 3, -12, -9, -5, -8, -14, -7, 1, -57, -123, -105, 157]
]

No. 22 | rank(S)=18 | index=4 | dimension=1
P: rank 4, determinant 81
q_P = 3^{+4}
P_gram = [
  [-18, 0, -3, 0],
  [0, -18, 0, -3],
  [-3, 0, 0, 0],
  [0, -3, 0, 0]
]
K: rank 18, determinant 243
q_K = 3^{-5}
K_gram = [
  [4, 1, -2, -1, -2, 1, 2, -1, -2, 2, -1, -2, 1, 2, -6, 3, -9, 6],
  [1, 4, -2, 1, 1, 2, 1, -2, 0, 2, -2, 1, -1, -1, 0, -3, 6, 9],
  [-2, -2, 4, 1, 1, -2, -1, 2, 2, -1, 1, 1, -1, -1, 6, 9, 9, 0],
  [-1, 1, 1, 4, 0, -1, -1, 1, 2, 1, 1, 2, 0, -2, 3, 15, 15, 12],
  [-2, 1, 1, 0, 4, 1, -1, 0, 1, 0, -1, 2, -1, -1, 9, -3, 12, 3],
  [1, 2, -2, -1, 1, 4, 0, -2, -1, 2, -2, -1, -1, 0, -3, -9, -3, 3],
  [2, 1, -1, -1, -1, 0, 4, -2, -2, 1, -1, 0, 1, 0, -3, 0, -6, 0],
  [-1, -2, 2, 1, 0, -2, -2, 4, 1, -1, 1, 0, 0, 1, 3, 12, 6, 3],
  [-2, 0, 2, 2, 1, -1, -2, 1, 4, 0, 0, 1, -2, -1, 6, 3, 12, 3],
  [2, 2, -1, 1, 0, 2, 1, -1, 0, 4, -2, 0, 0, 0, 0, 9, 3, 15],
  [-1, -2, 1, 1, -1, -2, -1, 1, 0, -2, 4, 0, 2, 0, 0, 6, 3, -3],
  [-2, 1, 1, 2, 2, -1, 0, 0, 1, 0, 0, 4, 0, -2, 9, 6, 15, 6],
  [1, -1, -1, 0, -1, -1, 1, 0, -2, 0, 2, 0, 4, 1, 0, 9, -3, 3],
  [2, -1, -1, -2, -1, 0, 0, 1, -1, 0, 0, -2, 1, 4, 0, 0, -6, 0],
  [-6, 0, 6, 3, 9, -3, -3, 3, 6, 0, 0, 9, 0, 0, 42, 21, 51, 21],
  [3, -3, 9, 15, -3, -9, 0, 12, 3, 9, 6, 6, 9, 0, 21, 132, 60, 84],
  [-9, 6, 9, 15, 12, -3, -6, 6, 12, 3, 3, 15, -3, -6, 51, 60, 114, 63],
  [6, 9, 0, 12, 3, 3, 0, 3, 3, 15, -3, 6, 3, 0, 21, 84, 63, 96]
]
A_gen: rank 19, determinant 81; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1],
  [0, 4, 1, -2, -1, -2, 1, 2, -1, -2, 2, -1, -2, 1, 2, -6, 3, -9, 5],
  [0, 1, 4, -2, 1, 1, 2, 1, -2, 0, 2, -2, 1, -1, -1, 0, -3, 6, 3],
  [0, -2, -2, 4, 1, 1, -2, -1, 2, 2, -1, 1, 1, -1, -1, 6, 9, 9, -14],
  [0, -1, 1, 1, 4, 0, -1, -1, 1, 2, 1, 1, 2, 0, -2, 3, 15, 15, -16],
  [0, -2, 1, 1, 0, 4, 1, -1, 0, 1, 0, -1, 2, -1, -1, 9, -3, 12, -6],
  [0, 1, 2, -2, -1, 1, 4, 0, -2, -1, 2, -2, -1, -1, 0, -3, -9, -3, 11],
  [0, 2, 1, -1, -1, -1, 0, 4, -2, -2, 1, -1, 0, 1, 0, -3, 0, -6, 3],
  [0, -1, -2, 2, 1, 0, -2, -2, 4, 1, -1, 1, 0, 0, 1, 3, 12, 6, -12],
  [0, -2, 0, 2, 2, 1, -1, -2, 1, 4, 0, 0, 1, -2, -1, 6, 3, 12, -9],
  [0, 2, 2, -1, 1, 0, 2, 1, -1, 0, 4, -2, 0, 0, 0, 0, 9, 3, -5],
  [0, -1, -2, 1, 1, -1, -2, -1, 1, 0, -2, 4, 0, 2, 0, 0, 6, 3, -8],
  [0, -2, 1, 1, 2, 2, -1, 0, 0, 1, 0, 0, 4, 0, -2, 9, 6, 15, -14],
  [0, 1, -1, -1, 0, -1, -1, 1, 0, -2, 0, 2, 0, 4, 1, 0, 9, -3, -7],
  [0, 2, -1, -1, -2, -1, 0, 0, 1, -1, 0, 0, -2, 1, 4, 0, 0, -6, 1],
  [0, -6, 0, 6, 3, 9, -3, -3, 3, 6, 0, 0, 9, 0, 0, 42, 21, 51, -57],
  [0, 3, -3, 9, 15, -3, -9, 0, 12, 3, 9, 6, 6, 9, 0, 21, 132, 60, -123],
  [0, -9, 6, 9, 15, 12, -3, -6, 6, 12, 3, 3, 15, -3, -6, 51, 60, 114, -105],
  [-1, 5, 3, -14, -16, -6, 11, 3, -12, -9, -5, -8, -14, -7, 1, -57, -123, -105, 157]
]

No. 23 | rank(S)=18 | index=6 | dimension=1
P: rank 4, determinant 81
q_P = 3^{+4}
P_gram = [
  [-18, -9, -6, -12],
  [-9, -6, -3, -6],
  [-6, -3, 0, -3],
  [-12, -6, -3, -6]
]
K: rank 18, determinant 243
q_K = 3^{-5}
K_gram = [
  [4, 1, -2, -1, -2, 1, 2, -1, -2, 2, -1, -2, 1, 2, -6, 3, -9, 6],
  [1, 4, -2, 1, 1, 2, 1, -2, 0, 2, -2, 1, -1, -1, 0, -3, 6, 9],
  [-2, -2, 4, 1, 1, -2, -1, 2, 2, -1, 1, 1, -1, -1, 6, 9, 9, 0],
  [-1, 1, 1, 4, 0, -1, -1, 1, 2, 1, 1, 2, 0, -2, 3, 15, 15, 12],
  [-2, 1, 1, 0, 4, 1, -1, 0, 1, 0, -1, 2, -1, -1, 9, -3, 12, 3],
  [1, 2, -2, -1, 1, 4, 0, -2, -1, 2, -2, -1, -1, 0, -3, -9, -3, 3],
  [2, 1, -1, -1, -1, 0, 4, -2, -2, 1, -1, 0, 1, 0, -3, 0, -6, 0],
  [-1, -2, 2, 1, 0, -2, -2, 4, 1, -1, 1, 0, 0, 1, 3, 12, 6, 3],
  [-2, 0, 2, 2, 1, -1, -2, 1, 4, 0, 0, 1, -2, -1, 6, 3, 12, 3],
  [2, 2, -1, 1, 0, 2, 1, -1, 0, 4, -2, 0, 0, 0, 0, 9, 3, 15],
  [-1, -2, 1, 1, -1, -2, -1, 1, 0, -2, 4, 0, 2, 0, 0, 6, 3, -3],
  [-2, 1, 1, 2, 2, -1, 0, 0, 1, 0, 0, 4, 0, -2, 9, 6, 15, 6],
  [1, -1, -1, 0, -1, -1, 1, 0, -2, 0, 2, 0, 4, 1, 0, 9, -3, 3],
  [2, -1, -1, -2, -1, 0, 0, 1, -1, 0, 0, -2, 1, 4, 0, 0, -6, 0],
  [-6, 0, 6, 3, 9, -3, -3, 3, 6, 0, 0, 9, 0, 0, 42, 21, 51, 21],
  [3, -3, 9, 15, -3, -9, 0, 12, 3, 9, 6, 6, 9, 0, 21, 132, 60, 84],
  [-9, 6, 9, 15, 12, -3, -6, 6, 12, 3, 3, 15, -3, -6, 51, 60, 114, 63],
  [6, 9, 0, 12, 3, 3, 0, 3, 3, 15, -3, 6, 3, 0, 21, 84, 63, 96]
]
A_gen: rank 19, determinant 81; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2],
  [0, 4, 1, -2, -1, -2, 1, 2, -1, -2, 2, -1, -2, 1, 2, -6, 3, -9, 5],
  [0, 1, 4, -2, 1, 1, 2, 1, -2, 0, 2, -2, 1, -1, -1, 0, -3, 6, 3],
  [0, -2, -2, 4, 1, 1, -2, -1, 2, 2, -1, 1, 1, -1, -1, 6, 9, 9, -14],
  [0, -1, 1, 1, 4, 0, -1, -1, 1, 2, 1, 1, 2, 0, -2, 3, 15, 15, -16],
  [0, -2, 1, 1, 0, 4, 1, -1, 0, 1, 0, -1, 2, -1, -1, 9, -3, 12, -6],
  [0, 1, 2, -2, -1, 1, 4, 0, -2, -1, 2, -2, -1, -1, 0, -3, -9, -3, 11],
  [0, 2, 1, -1, -1, -1, 0, 4, -2, -2, 1, -1, 0, 1, 0, -3, 0, -6, 3],
  [0, -1, -2, 2, 1, 0, -2, -2, 4, 1, -1, 1, 0, 0, 1, 3, 12, 6, -12],
  [0, -2, 0, 2, 2, 1, -1, -2, 1, 4, 0, 0, 1, -2, -1, 6, 3, 12, -9],
  [0, 2, 2, -1, 1, 0, 2, 1, -1, 0, 4, -2, 0, 0, 0, 0, 9, 3, -5],
  [0, -1, -2, 1, 1, -1, -2, -1, 1, 0, -2, 4, 0, 2, 0, 0, 6, 3, -8],
  [0, -2, 1, 1, 2, 2, -1, 0, 0, 1, 0, 0, 4, 0, -2, 9, 6, 15, -14],
  [0, 1, -1, -1, 0, -1, -1, 1, 0, -2, 0, 2, 0, 4, 1, 0, 9, -3, -7],
  [0, 2, -1, -1, -2, -1, 0, 0, 1, -1, 0, 0, -2, 1, 4, 0, 0, -6, 1],
  [0, -6, 0, 6, 3, 9, -3, -3, 3, 6, 0, 0, 9, 0, 0, 42, 21, 51, -57],
  [0, 3, -3, 9, 15, -3, -9, 0, 12, 3, 9, 6, 6, 9, 0, 21, 132, 60, -123],
  [0, -9, 6, 9, 15, 12, -3, -6, 6, 12, 3, 3, 15, -3, -6, 51, 60, 114, -105],
  [-2, 5, 3, -14, -16, -6, 11, 3, -12, -9, -5, -8, -14, -7, 1, -57, -123, -105, 158]
]

No. 24 | rank(S)=18 | index=12 | dimension=0
P: rank 4, determinant 81
q_P = 3^{+4}
P_gram = [
  [0, -6, -6, -3],
  [-6, -6, -3, -6],
  [-6, -3, 0, -6],
  [-3, -6, -6, -6]
]
K: rank 18, determinant 243
q_K = 3^{-5}
K_gram = [
  [4, 1, -2, -1, -2, 1, 2, -1, -2, 2, -1, -2, 1, 2, -6, 3, -9, 6],
  [1, 4, -2, 1, 1, 2, 1, -2, 0, 2, -2, 1, -1, -1, 0, -3, 6, 9],
  [-2, -2, 4, 1, 1, -2, -1, 2, 2, -1, 1, 1, -1, -1, 6, 9, 9, 0],
  [-1, 1, 1, 4, 0, -1, -1, 1, 2, 1, 1, 2, 0, -2, 3, 15, 15, 12],
  [-2, 1, 1, 0, 4, 1, -1, 0, 1, 0, -1, 2, -1, -1, 9, -3, 12, 3],
  [1, 2, -2, -1, 1, 4, 0, -2, -1, 2, -2, -1, -1, 0, -3, -9, -3, 3],
  [2, 1, -1, -1, -1, 0, 4, -2, -2, 1, -1, 0, 1, 0, -3, 0, -6, 0],
  [-1, -2, 2, 1, 0, -2, -2, 4, 1, -1, 1, 0, 0, 1, 3, 12, 6, 3],
  [-2, 0, 2, 2, 1, -1, -2, 1, 4, 0, 0, 1, -2, -1, 6, 3, 12, 3],
  [2, 2, -1, 1, 0, 2, 1, -1, 0, 4, -2, 0, 0, 0, 0, 9, 3, 15],
  [-1, -2, 1, 1, -1, -2, -1, 1, 0, -2, 4, 0, 2, 0, 0, 6, 3, -3],
  [-2, 1, 1, 2, 2, -1, 0, 0, 1, 0, 0, 4, 0, -2, 9, 6, 15, 6],
  [1, -1, -1, 0, -1, -1, 1, 0, -2, 0, 2, 0, 4, 1, 0, 9, -3, 3],
  [2, -1, -1, -2, -1, 0, 0, 1, -1, 0, 0, -2, 1, 4, 0, 0, -6, 0],
  [-6, 0, 6, 3, 9, -3, -3, 3, 6, 0, 0, 9, 0, 0, 42, 21, 51, 21],
  [3, -3, 9, 15, -3, -9, 0, 12, 3, 9, 6, 6, 9, 0, 21, 132, 60, 84],
  [-9, 6, 9, 15, 12, -3, -6, 6, 12, 3, 3, 15, -3, -6, 51, 60, 114, 63],
  [6, 9, 0, 12, 3, 3, 0, 3, 3, 15, -3, 6, 3, 0, 21, 84, 63, 96]
]
A_gen: rank 19, determinant 81; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2],
  [0, 4, 1, -2, -1, -2, 1, 2, -1, -2, 2, -1, -2, 1, 2, -6, 3, -9, 5],
  [0, 1, 4, -2, 1, 1, 2, 1, -2, 0, 2, -2, 1, -1, -1, 0, -3, 6, 3],
  [0, -2, -2, 4, 1, 1, -2, -1, 2, 2, -1, 1, 1, -1, -1, 6, 9, 9, -14],
  [0, -1, 1, 1, 4, 0, -1, -1, 1, 2, 1, 1, 2, 0, -2, 3, 15, 15, -16],
  [0, -2, 1, 1, 0, 4, 1, -1, 0, 1, 0, -1, 2, -1, -1, 9, -3, 12, -6],
  [0, 1, 2, -2, -1, 1, 4, 0, -2, -1, 2, -2, -1, -1, 0, -3, -9, -3, 11],
  [0, 2, 1, -1, -1, -1, 0, 4, -2, -2, 1, -1, 0, 1, 0, -3, 0, -6, 3],
  [0, -1, -2, 2, 1, 0, -2, -2, 4, 1, -1, 1, 0, 0, 1, 3, 12, 6, -12],
  [0, -2, 0, 2, 2, 1, -1, -2, 1, 4, 0, 0, 1, -2, -1, 6, 3, 12, -9],
  [0, 2, 2, -1, 1, 0, 2, 1, -1, 0, 4, -2, 0, 0, 0, 0, 9, 3, -5],
  [0, -1, -2, 1, 1, -1, -2, -1, 1, 0, -2, 4, 0, 2, 0, 0, 6, 3, -8],
  [0, -2, 1, 1, 2, 2, -1, 0, 0, 1, 0, 0, 4, 0, -2, 9, 6, 15, -14],
  [0, 1, -1, -1, 0, -1, -1, 1, 0, -2, 0, 2, 0, 4, 1, 0, 9, -3, -7],
  [0, 2, -1, -1, -2, -1, 0, 0, 1, -1, 0, 0, -2, 1, 4, 0, 0, -6, 1],
  [0, -6, 0, 6, 3, 9, -3, -3, 3, 6, 0, 0, 9, 0, 0, 42, 21, 51, -57],
  [0, 3, -3, 9, 15, -3, -9, 0, 12, 3, 9, 6, 6, 9, 0, 21, 132, 60, -123],
  [0, -9, 6, 9, 15, 12, -3, -6, 6, 12, 3, 3, 15, -3, -6, 51, 60, 114, -105],
  [-2, 5, 3, -14, -16, -6, 11, 3, -12, -9, -5, -8, -14, -7, 1, -57, -123, -105, 158]
]

No. 25 | rank(S)=18 | index=1 | dimension=2
P: rank 4, determinant 1296
q_P = 4^{-2}_{II} 3^{+4}
P_gram = [
  [24, 12, 12, 12],
  [12, 42, 9, 6],
  [12, 9, 6, 6],
  [12, 6, 6, 0]
]
K: rank 18, determinant 432
q_K = 4^{-2}_{II} 3^{+3}
K_gram = [
  [4, -1, 1, 2, -2, 2, -1, -1, -1, 1, -3, -2, 2, -2, -1, 1, 24, -6],
  [-1, 4, 1, -1, 0, 0, 2, 2, 2, 1, 12, -1, 1, 1, -1, 4, 36, 6],
  [1, 1, 4, 2, -1, 2, 0, 0, -1, 2, 12, -1, 2, -2, 0, 16, 84, 6],
  [2, -1, 2, 4, -1, 2, 0, 0, -1, 0, 3, 0, 2, -2, -1, 7, 72, 3],
  [-2, 0, -1, -1, 4, 0, -1, 0, -1, -2, 3, 0, 0, 0, 2, -1, -24, -3],
  [2, 0, 2, 2, 0, 4, 0, -1, -1, 1, 6, -1, 2, -2, 0, 14, 72, 0],
  [-1, 2, 0, 0, -1, 0, 4, 2, 2, 1, 6, 1, 0, 1, -1, 6, 48, 9],
  [-1, 2, 0, 0, 0, -1, 2, 4, 1, 0, 9, 1, 0, 0, 0, 9, 48, 9],
  [-1, 2, -1, -1, -1, -1, 2, 1, 4, 0, 0, 1, -1, 2, -2, -4, 0, 6],
  [1, 1, 2, 0, -2, 1, 1, 0, 0, 4, 9, -1, 0, 0, 0, 13, 48, 6],
  [-3, 12, 12, 3, 3, 6, 6, 9, 0, 9, 84, -3, 6, -3, 3, 84, 396, 45],
  [-2, -1, -1, 0, 0, -1, 1, 1, 1, -1, -3, 4, -2, 1, 0, 5, 12, 9],
  [2, 1, 2, 2, 0, 2, 0, 0, -1, 0, 6, -2, 4, -2, -1, 2, 48, -3],
  [-2, 1, -2, -2, 0, -2, 1, 0, 2, 0, -3, 1, -2, 4, -1, -11, -48, 3],
  [-1, -1, 0, -1, 2, 0, -1, 0, -2, 0, 3, 0, -1, -1, 4, 11, 0, 0],
  [1, 4, 16, 7, -1, 14, 6, 9, -4, 13, 84, 5, 2, -11, 11, 172, 648, 69],
  [24, 36, 84, 72, -24, 72, 48, 48, 0, 48, 396, 12, 48, -48, 0, 648, 3432, 324],
  [-6, 6, 6, 3, -3, 0, 9, 9, 6, 6, 45, 9, -3, 3, 0, 69, 324, 66]
]
A_gen: rank 19, determinant 1296; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 26 | rank(S)=18 | index=2 | dimension=1
P: rank 3, determinant 216
q_P = 8^{+1}_{1} 3^{-3}
P_gram = [
  [-24, -12, -12],
  [-12, 30, -3],
  [-12, -3, -6]
]
K: rank 19, determinant 648
q_K = 8^{+1}_{7} 3^{-4}
K_gram = [
  [24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 48, 0, 0, 0, 0, 0, -30, 48],
  [0, 4, -1, 1, 2, -2, 2, -1, -1, -1, 1, -3, -2, 2, -2, -1, 1, 8, -6],
  [0, -1, 4, 1, -1, 0, 0, 2, 2, 2, 1, 12, -1, 1, 1, -1, 4, -1, 6],
  [0, 1, 1, 4, 2, -1, 2, 0, 0, -1, 2, 12, -1, 2, -2, 0, 16, 8, 6],
  [0, 2, -1, 2, 4, -1, 2, 0, 0, -1, 0, 3, 0, 2, -2, -1, 7, 14, 3],
  [0, -2, 0, -1, -1, 4, 0, -1, 0, -1, -2, 3, 0, 0, 0, 2, -1, -8, -3],
  [0, 2, 0, 2, 2, 0, 4, 0, -1, -1, 1, 6, -1, 2, -2, 0, 14, 10, 0],
  [0, -1, 2, 0, 0, -1, 0, 4, 2, 2, 1, 6, 1, 0, 1, -1, 6, 6, 9],
  [0, -1, 2, 0, 0, 0, -1, 2, 4, 1, 0, 9, 1, 0, 0, 0, 9, 3, 9],
  [0, -1, 2, -1, -1, -1, -1, 2, 1, 4, 0, 0, 1, -1, 2, -2, -4, 1, 6],
  [0, 1, 1, 2, 0, -2, 1, 1, 0, 0, 4, 9, -1, 0, 0, 0, 13, 2, 6],
  [48, -3, 12, 12, 3, 3, 6, 6, 9, 0, 9, 180, -3, 6, -3, 3, 84, -45, 141],
  [0, -2, -1, -1, 0, 0, -1, 1, 1, 1, -1, -3, 4, -2, 1, 0, 5, 4, 9],
  [0, 2, 1, 2, 2, 0, 2, 0, 0, -1, 0, 6, -2, 4, -2, -1, 2, 7, -3],
  [0, -2, 1, -2, -2, 0, -2, 1, 0, 2, 0, -3, 1, -2, 4, -1, -11, -7, 3],
  [0, -1, -1, 0, -1, 2, 0, -1, 0, -2, 0, 3, 0, -1, -1, 4, 11, -5, 0],
  [0, 1, 4, 16, 7, -1, 14, 6, 9, -4, 13, 84, 5, 2, -11, 11, 172, 56, 69],
  [-30, 8, -1, 8, 14, -8, 10, 6, 3, 1, 2, -45, 4, 7, -7, -5, 56, 112, -30],
  [48, -6, 6, 6, 3, -3, 0, 9, 9, 6, 6, 141, 9, -3, 3, 0, 69, -30, 162]
]
A_gen: rank 20, determinant 216; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [-1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16, 0, 0, 0, 0, 0, -10, 16],
  [0, 0, 4, -1, 1, 2, -2, 2, -1, -1, -1, 1, -3, -2, 2, -2, -1, 1, 8, -6],
  [0, 0, -1, 4, 1, -1, 0, 0, 2, 2, 2, 1, 12, -1, 1, 1, -1, 4, -1, 6],
  [0, 0, 1, 1, 4, 2, -1, 2, 0, 0, -1, 2, 12, -1, 2, -2, 0, 16, 8, 6],
  [0, 0, 2, -1, 2, 4, -1, 2, 0, 0, -1, 0, 3, 0, 2, -2, -1, 7, 14, 3],
  [0, 0, -2, 0, -1, -1, 4, 0, -1, 0, -1, -2, 3, 0, 0, 0, 2, -1, -8, -3],
  [0, 0, 2, 0, 2, 2, 0, 4, 0, -1, -1, 1, 6, -1, 2, -2, 0, 14, 10, 0],
  [0, 0, -1, 2, 0, 0, -1, 0, 4, 2, 2, 1, 6, 1, 0, 1, -1, 6, 6, 9],
  [0, 0, -1, 2, 0, 0, 0, -1, 2, 4, 1, 0, 9, 1, 0, 0, 0, 9, 3, 9],
  [0, 0, -1, 2, -1, -1, -1, -1, 2, 1, 4, 0, 0, 1, -1, 2, -2, -4, 1, 6],
  [0, 0, 1, 1, 2, 0, -2, 1, 1, 0, 0, 4, 9, -1, 0, 0, 0, 13, 2, 6],
  [0, 16, -3, 12, 12, 3, 3, 6, 6, 9, 0, 9, 180, -3, 6, -3, 3, 84, -45, 141],
  [0, 0, -2, -1, -1, 0, 0, -1, 1, 1, 1, -1, -3, 4, -2, 1, 0, 5, 4, 9],
  [0, 0, 2, 1, 2, 2, 0, 2, 0, 0, -1, 0, 6, -2, 4, -2, -1, 2, 7, -3],
  [0, 0, -2, 1, -2, -2, 0, -2, 1, 0, 2, 0, -3, 1, -2, 4, -1, -11, -7, 3],
  [0, 0, -1, -1, 0, -1, 2, 0, -1, 0, -2, 0, 3, 0, -1, -1, 4, 11, -5, 0],
  [0, 0, 1, 4, 16, 7, -1, 14, 6, 9, -4, 13, 84, 5, 2, -11, 11, 172, 56, 69],
  [0, -10, 8, -1, 8, 14, -8, 10, 6, 3, 1, 2, -45, 4, 7, -7, -5, 56, 112, -30],
  [0, 16, -6, 6, 6, 3, -3, 0, 9, 9, 6, 6, 141, 9, -3, 3, 0, 69, -30, 162]
]

No. 27 | rank(S)=18 | index=2 | dimension=2
P: rank 4, determinant 144
q_P = 4^{-2}_{II} 3^{-2}
P_gram = [
  [-2, -1, 0, 0],
  [-1, -2, 0, 0],
  [0, 0, 8, 4],
  [0, 0, 4, 8]
]
K: rank 18, determinant 432
q_K = 4^{-2}_{II} 3^{+3}
K_gram = [
  [4, -1, 1, 2, -2, 2, -1, -1, -1, 1, -2, -2, 2, -2, -1, -8, 24, -18],
  [-1, 4, 1, -1, 0, 0, 2, 2, 2, 1, 1, -1, 1, 1, -1, 8, 36, 18],
  [1, 1, 4, 2, -1, 2, 0, 0, -1, 2, -1, -1, 2, -2, 0, 8, 84, -3],
  [2, -1, 2, 4, -1, 2, 0, 0, -1, 0, -2, 0, 2, -2, -1, 4, 72, -12],
  [-2, 0, -1, -1, 4, 0, -1, 0, -1, -2, 2, 0, 0, 0, 2, 16, -24, 6],
  [2, 0, 2, 2, 0, 4, 0, -1, -1, 1, 0, -1, 2, -2, 0, 16, 72, -6],
  [-1, 2, 0, 0, -1, 0, 4, 2, 2, 1, 0, 1, 0, 1, -1, 4, 48, 15],
  [-1, 2, 0, 0, 0, -1, 2, 4, 1, 0, -1, 1, 0, 0, 0, 4, 48, 15],
  [-1, 2, -1, -1, -1, -1, 2, 1, 4, 0, 1, 1, -1, 2, -2, 0, 0, 15],
  [1, 1, 2, 0, -2, 1, 1, 0, 0, 4, 0, -1, 0, 0, 0, 0, 48, 6],
  [-2, 1, -1, -2, 2, 0, 0, -1, 1, 0, 4, 0, -1, 2, 1, 16, -24, 15],
  [-2, -1, -1, 0, 0, -1, 1, 1, 1, -1, 0, 4, -2, 1, 0, 4, 12, 9],
  [2, 1, 2, 2, 0, 2, 0, 0, -1, 0, -1, -2, 4, -2, -1, 4, 48, -9],
  [-2, 1, -2, -2, 0, -2, 1, 0, 2, 0, 2, 1, -2, 4, -1, -4, -48, 15],
  [-1, -1, 0, -1, 2, 0, -1, 0, -2, 0, 1, 0, -1, -1, 4, 12, 0, 3],
  [-8, 8, 8, 4, 16, 16, 4, 4, 0, 0, 16, 4, 4, -4, 12, 216, 492, 96],
  [24, 36, 84, 72, -24, 72, 48, 48, 0, 48, -24, 12, 48, -48, 0, 492, 3432, 180],
  [-18, 18, -3, -12, 6, -6, 15, 15, 15, 6, 15, 9, -9, 15, 3, 96, 180, 186]
]
A_gen: rank 19, determinant 144; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2],
  [0, 4, -1, 1, 2, -2, 2, -1, -1, -1, 1, -2, -2, 2, -2, -1, -8, 24, -5],
  [0, -1, 4, 1, -1, 0, 0, 2, 2, 2, 1, 1, -1, 1, 1, -1, 8, 36, 2],
  [0, 1, 1, 4, 2, -1, 2, 0, 0, -1, 2, -1, -1, 2, -2, 0, 8, 84, -5],
  [0, 2, -1, 2, 4, -1, 2, 0, 0, -1, 0, -2, 0, 2, -2, -1, 4, 72, -5],
  [0, -2, 0, -1, -1, 4, 0, -1, 0, -1, -2, 2, 0, 0, 0, 2, 16, -24, 1],
  [0, 2, 0, 2, 2, 0, 4, 0, -1, -1, 1, 0, -1, 2, -2, 0, 16, 72, -4],
  [0, -1, 2, 0, 0, -1, 0, 4, 2, 2, 1, 0, 1, 0, 1, -1, 4, 48, 3],
  [0, -1, 2, 0, 0, 0, -1, 2, 4, 1, 0, -1, 1, 0, 0, 0, 4, 48, 2],
  [0, -1, 2, -1, -1, -1, -1, 2, 1, 4, 0, 1, 1, -1, 2, -2, 0, 0, 5],
  [0, 1, 1, 2, 0, -2, 1, 1, 0, 0, 4, 0, -1, 0, 0, 0, 0, 48, -1],
  [0, -2, 1, -1, -2, 2, 0, 0, -1, 1, 0, 4, 0, -1, 2, 1, 16, -24, 4],
  [0, -2, -1, -1, 0, 0, -1, 1, 1, 1, -1, 0, 4, -2, 1, 0, 4, 12, 4],
  [0, 2, 1, 2, 2, 0, 2, 0, 0, -1, 0, -1, -2, 4, -2, -1, 4, 48, -5],
  [0, -2, 1, -2, -2, 0, -2, 1, 0, 2, 0, 2, 1, -2, 4, -1, -4, -48, 6],
  [0, -1, -1, 0, -1, 2, 0, -1, 0, -2, 0, 1, 0, -1, -1, 4, 12, 0, 0],
  [0, -8, 8, 8, 4, 16, 16, 4, 4, 0, 0, 16, 4, 4, -4, 12, 216, 492, 4],
  [0, 24, 36, 84, 72, -24, 72, 48, 48, 0, 48, -24, 12, 48, -48, 0, 492, 3432, -72],
  [-2, -5, 2, -5, -5, 1, -4, 3, 2, 5, -1, 4, 4, -5, 6, 0, 4, -72, 16]
]

No. 28 | rank(S)=18 | index=6 | dimension=1
P: rank 4, determinant 144
q_P = 4^{-2}_{II} 3^{-2}
P_gram = [
  [-2, -1, 0, 0],
  [-1, -2, 0, 0],
  [0, 0, 8, 4],
  [0, 0, 4, 8]
]
K: rank 18, determinant 432
q_K = 4^{-2}_{II} 3^{+3}
K_gram = [
  [4, -1, 1, 2, -2, 2, -1, -1, -1, 1, -2, -2, 2, -2, -1, -8, 24, -18],
  [-1, 4, 1, -1, 0, 0, 2, 2, 2, 1, 1, -1, 1, 1, -1, 8, 36, 18],
  [1, 1, 4, 2, -1, 2, 0, 0, -1, 2, -1, -1, 2, -2, 0, 8, 84, -3],
  [2, -1, 2, 4, -1, 2, 0, 0, -1, 0, -2, 0, 2, -2, -1, 4, 72, -12],
  [-2, 0, -1, -1, 4, 0, -1, 0, -1, -2, 2, 0, 0, 0, 2, 16, -24, 6],
  [2, 0, 2, 2, 0, 4, 0, -1, -1, 1, 0, -1, 2, -2, 0, 16, 72, -6],
  [-1, 2, 0, 0, -1, 0, 4, 2, 2, 1, 0, 1, 0, 1, -1, 4, 48, 15],
  [-1, 2, 0, 0, 0, -1, 2, 4, 1, 0, -1, 1, 0, 0, 0, 4, 48, 15],
  [-1, 2, -1, -1, -1, -1, 2, 1, 4, 0, 1, 1, -1, 2, -2, 0, 0, 15],
  [1, 1, 2, 0, -2, 1, 1, 0, 0, 4, 0, -1, 0, 0, 0, 0, 48, 6],
  [-2, 1, -1, -2, 2, 0, 0, -1, 1, 0, 4, 0, -1, 2, 1, 16, -24, 15],
  [-2, -1, -1, 0, 0, -1, 1, 1, 1, -1, 0, 4, -2, 1, 0, 4, 12, 9],
  [2, 1, 2, 2, 0, 2, 0, 0, -1, 0, -1, -2, 4, -2, -1, 4, 48, -9],
  [-2, 1, -2, -2, 0, -2, 1, 0, 2, 0, 2, 1, -2, 4, -1, -4, -48, 15],
  [-1, -1, 0, -1, 2, 0, -1, 0, -2, 0, 1, 0, -1, -1, 4, 12, 0, 3],
  [-8, 8, 8, 4, 16, 16, 4, 4, 0, 0, 16, 4, 4, -4, 12, 216, 492, 96],
  [24, 36, 84, 72, -24, 72, 48, 48, 0, 48, -24, 12, 48, -48, 0, 492, 3432, 180],
  [-18, 18, -3, -12, 6, -6, 15, 15, 15, 6, 15, 9, -9, 15, 3, 96, 180, 186]
]
A_gen: rank 19, determinant 144; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2],
  [0, 4, -1, 1, 2, -2, 2, -1, -1, -1, 1, -2, -2, 2, -2, -1, -8, 24, -5],
  [0, -1, 4, 1, -1, 0, 0, 2, 2, 2, 1, 1, -1, 1, 1, -1, 8, 36, 2],
  [0, 1, 1, 4, 2, -1, 2, 0, 0, -1, 2, -1, -1, 2, -2, 0, 8, 84, -5],
  [0, 2, -1, 2, 4, -1, 2, 0, 0, -1, 0, -2, 0, 2, -2, -1, 4, 72, -5],
  [0, -2, 0, -1, -1, 4, 0, -1, 0, -1, -2, 2, 0, 0, 0, 2, 16, -24, 1],
  [0, 2, 0, 2, 2, 0, 4, 0, -1, -1, 1, 0, -1, 2, -2, 0, 16, 72, -4],
  [0, -1, 2, 0, 0, -1, 0, 4, 2, 2, 1, 0, 1, 0, 1, -1, 4, 48, 3],
  [0, -1, 2, 0, 0, 0, -1, 2, 4, 1, 0, -1, 1, 0, 0, 0, 4, 48, 2],
  [0, -1, 2, -1, -1, -1, -1, 2, 1, 4, 0, 1, 1, -1, 2, -2, 0, 0, 5],
  [0, 1, 1, 2, 0, -2, 1, 1, 0, 0, 4, 0, -1, 0, 0, 0, 0, 48, -1],
  [0, -2, 1, -1, -2, 2, 0, 0, -1, 1, 0, 4, 0, -1, 2, 1, 16, -24, 4],
  [0, -2, -1, -1, 0, 0, -1, 1, 1, 1, -1, 0, 4, -2, 1, 0, 4, 12, 4],
  [0, 2, 1, 2, 2, 0, 2, 0, 0, -1, 0, -1, -2, 4, -2, -1, 4, 48, -5],
  [0, -2, 1, -2, -2, 0, -2, 1, 0, 2, 0, 2, 1, -2, 4, -1, -4, -48, 6],
  [0, -1, -1, 0, -1, 2, 0, -1, 0, -2, 0, 1, 0, -1, -1, 4, 12, 0, 0],
  [0, -8, 8, 8, 4, 16, 16, 4, 4, 0, 0, 16, 4, 4, -4, 12, 216, 492, 4],
  [0, 24, 36, 84, 72, -24, 72, 48, 48, 0, 48, -24, 12, 48, -48, 0, 492, 3432, -72],
  [-2, -5, 2, -5, -5, 1, -4, 3, 2, 5, -1, 4, 4, -5, 6, 0, 4, -72, 16]
]

No. 29 | rank(S)=18 | index=1 | dimension=2
P: rank 4, determinant 900
q_P = 2^{-2}_{II} 3^{-2} 5^{-2}
P_gram = [
  [-2, 1, 0, 0],
  [1, -2, 0, 0],
  [0, 0, 20, -10],
  [0, 0, -10, 20]
]
K: rank 18, determinant 300
q_K = 2^{-2}_{II} 3^{-1} 5^{-2}
K_gram = [
  [4, -2, -1, -2, 0, 2, -1, 2, 1, 0, -1, 1, -2, -2, 2, -2, -29, 1],
  [-2, 4, -1, 2, 0, -1, 2, -1, 0, 1, -1, 0, 1, 2, 0, 8, 56, 6],
  [-1, -1, 4, 0, -1, 1, 0, 0, 1, -2, 1, -2, 2, -1, -2, 0, 45, -15],
  [-2, 2, 0, 6, 2, -3, 1, 0, 1, -1, 0, -2, 3, 3, -1, 10, 55, 35],
  [0, 0, -1, 2, 4, -1, 0, 1, 0, 1, 1, -1, 0, 2, 0, 4, 13, 53],
  [2, -1, 1, -3, -1, 6, -1, 2, 2, 0, -2, -1, -1, -2, 2, 2, 44, -6],
  [-1, 2, 0, 1, 0, -1, 4, 0, 1, -1, 1, 1, 0, 1, 0, 10, 70, 10],
  [2, -1, 0, 0, 1, 2, 0, 4, 1, -1, -1, -1, 0, 0, 2, 4, 28, 38],
  [1, 0, 1, 1, 0, 2, 1, 1, 4, -1, 0, -1, 0, 0, 1, 10, 70, 10],
  [0, 1, -2, -1, 1, 0, -1, -1, -1, 4, 0, 1, -1, 1, 0, -2, -14, 6],
  [-1, -1, 1, 0, 1, -2, 1, -1, 0, 0, 4, 0, 0, 1, -2, 0, 0, 10],
  [1, 0, -2, -2, -1, -1, 1, -1, -1, 1, 0, 4, -2, -1, 1, -2, -29, -19],
  [-2, 1, 2, 3, 0, -1, 0, 0, 0, -1, 0, -2, 4, 1, -2, 4, 58, 8],
  [-2, 2, -1, 3, 2, -2, 1, 0, 0, 1, 1, -1, 1, 4, 0, 8, 41, 41],
  [2, 0, -2, -1, 0, 2, 0, 2, 1, 0, -2, 1, -2, 0, 4, 4, -2, 18],
  [-2, 8, 0, 10, 4, 2, 10, 4, 10, -2, 0, -2, 4, 8, 4, 60, 420, 130],
  [-29, 56, 45, 55, 13, 44, 70, 28, 70, -14, 0, -29, 58, 41, -2, 420, 3900, 670],
  [1, 6, -15, 35, 53, -6, 10, 38, 10, 6, 10, -19, 8, 41, 18, 130, 670, 1020]
]
A_gen: rank 19, determinant 900; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 30 | rank(S)=18 | index=3 | dimension=1
P: rank 4, determinant 900
q_P = 2^{-2}_{II} 3^{-2} 5^{-2}
P_gram = [
  [-2, 1, 0, 0],
  [1, -2, 0, 0],
  [0, 0, 20, -10],
  [0, 0, -10, 20]
]
K: rank 18, determinant 300
q_K = 2^{-2}_{II} 3^{-1} 5^{-2}
K_gram = [
  [4, -2, -1, -2, 0, 2, -1, 2, 1, 0, -1, 1, -2, -2, 2, -2, -29, 1],
  [-2, 4, -1, 2, 0, -1, 2, -1, 0, 1, -1, 0, 1, 2, 0, 8, 56, 6],
  [-1, -1, 4, 0, -1, 1, 0, 0, 1, -2, 1, -2, 2, -1, -2, 0, 45, -15],
  [-2, 2, 0, 6, 2, -3, 1, 0, 1, -1, 0, -2, 3, 3, -1, 10, 55, 35],
  [0, 0, -1, 2, 4, -1, 0, 1, 0, 1, 1, -1, 0, 2, 0, 4, 13, 53],
  [2, -1, 1, -3, -1, 6, -1, 2, 2, 0, -2, -1, -1, -2, 2, 2, 44, -6],
  [-1, 2, 0, 1, 0, -1, 4, 0, 1, -1, 1, 1, 0, 1, 0, 10, 70, 10],
  [2, -1, 0, 0, 1, 2, 0, 4, 1, -1, -1, -1, 0, 0, 2, 4, 28, 38],
  [1, 0, 1, 1, 0, 2, 1, 1, 4, -1, 0, -1, 0, 0, 1, 10, 70, 10],
  [0, 1, -2, -1, 1, 0, -1, -1, -1, 4, 0, 1, -1, 1, 0, -2, -14, 6],
  [-1, -1, 1, 0, 1, -2, 1, -1, 0, 0, 4, 0, 0, 1, -2, 0, 0, 10],
  [1, 0, -2, -2, -1, -1, 1, -1, -1, 1, 0, 4, -2, -1, 1, -2, -29, -19],
  [-2, 1, 2, 3, 0, -1, 0, 0, 0, -1, 0, -2, 4, 1, -2, 4, 58, 8],
  [-2, 2, -1, 3, 2, -2, 1, 0, 0, 1, 1, -1, 1, 4, 0, 8, 41, 41],
  [2, 0, -2, -1, 0, 2, 0, 2, 1, 0, -2, 1, -2, 0, 4, 4, -2, 18],
  [-2, 8, 0, 10, 4, 2, 10, 4, 10, -2, 0, -2, 4, 8, 4, 60, 420, 130],
  [-29, 56, 45, 55, 13, 44, 70, 28, 70, -14, 0, -29, 58, 41, -2, 420, 3900, 670],
  [1, 6, -15, 35, 53, -6, 10, 38, 10, 6, 10, -19, 8, 41, 18, 130, 670, 1020]
]
A_gen: rank 19, determinant 900; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 31 | rank(S)=18 | index=2 | dimension=2
P: rank 4, determinant 100
q_P = 2^{-2}_{II} 5^{-2}
P_gram = [
  [-6, -3, -2, -4],
  [-3, -2, -1, -2],
  [-2, -1, 6, 2],
  [-4, -2, 2, 4]
]
K: rank 18, determinant 300
q_K = 2^{-2}_{II} 3^{-1} 5^{-2}
K_gram = [
  [4, -2, -1, -2, 0, 2, -1, 2, 1, 0, -1, 1, -2, -2, 2, -2, 11, 0],
  [-2, 4, -1, 2, 0, -1, 2, -1, 0, 1, -1, 0, 1, 2, 0, 8, -4, 20],
  [-1, -1, 4, 0, -1, 1, 0, 0, 1, -2, 1, -2, 2, -1, -2, 0, 15, 10],
  [-2, 2, 0, 6, 2, -3, 1, 0, 1, -1, 0, -2, 3, 3, -1, 10, 0, 20],
  [0, 0, -1, 2, 4, -1, 0, 1, 0, 1, 1, -1, 0, 2, 0, 4, 3, 50],
  [2, -1, 1, -3, -1, 6, -1, 2, 2, 0, -2, -1, -1, -2, 2, 2, 29, 40],
  [-1, 2, 0, 1, 0, -1, 4, 0, 1, -1, 1, 1, 0, 1, 0, 10, 10, 40],
  [2, -1, 0, 0, 1, 2, 0, 4, 1, -1, -1, -1, 0, 0, 2, 4, 18, 50],
  [1, 0, 1, 1, 0, 2, 1, 1, 4, -1, 0, -1, 0, 0, 1, 10, 30, 40],
  [0, 1, -2, -1, 1, 0, -1, -1, -1, 4, 0, 1, -1, 1, 0, -2, -9, 10],
  [-1, -1, 1, 0, 1, -2, 1, -1, 0, 0, 4, 0, 0, 1, -2, 0, 0, 10],
  [1, 0, -2, -2, -1, -1, 1, -1, -1, 1, 0, 4, -2, -1, 1, -2, -9, -20],
  [-2, 1, 2, 3, 0, -1, 0, 0, 0, -1, 0, -2, 4, 1, -2, 4, 3, 10],
  [-2, 2, -1, 3, 2, -2, 1, 0, 0, 1, 1, -1, 1, 4, 0, 8, -4, 40],
  [2, 0, -2, -1, 0, 2, 0, 2, 1, 0, -2, 1, -2, 0, 4, 4, 8, 20],
  [-2, 8, 0, 10, 4, 2, 10, 4, 10, -2, 0, -2, 4, 8, 4, 60, 90, 270],
  [11, -4, 15, 0, 3, 29, 10, 18, 30, -9, 0, -9, 3, -4, 8, 90, 330, 610],
  [0, 20, 10, 20, 50, 40, 40, 50, 40, 10, 10, -20, 10, 40, 20, 270, 610, 2220]
]
A_gen: rank 19, determinant 100; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0],
  [0, 4, -2, -1, -2, 0, 2, -1, 2, 1, 0, -1, 1, -2, -2, 2, -2, 5, 0],
  [0, -2, 4, -1, 2, 0, -1, 2, -1, 0, 1, -1, 0, 1, 2, 0, 8, -7, 20],
  [0, -1, -1, 4, 0, -1, 1, 0, 0, 1, -2, 1, -2, 2, -1, -2, 0, 3, 10],
  [0, -2, 2, 0, 6, 2, -3, 1, 0, 1, -1, 0, -2, 3, 3, -1, 10, -7, 20],
  [0, 0, 0, -1, 2, 4, -1, 0, 1, 0, 1, 1, -1, 0, 2, 0, 4, -2, 50],
  [0, 2, -1, 1, -3, -1, 6, -1, 2, 2, 0, -2, -1, -1, -2, 2, 2, 6, 40],
  [0, -1, 2, 0, 1, 0, -1, 4, 0, 1, -1, 1, 1, 0, 1, 0, 10, -6, 40],
  [0, 2, -1, 0, 0, 1, 2, 0, 4, 1, -1, -1, -1, 0, 0, 2, 4, 2, 50],
  [0, 1, 0, 1, 1, 0, 2, 1, 1, 4, -1, 0, -1, 0, 0, 1, 10, -1, 40],
  [0, 0, 1, -2, -1, 1, 0, -1, -1, -1, 4, 0, 1, -1, 1, 0, -2, -1, 10],
  [0, -1, -1, 1, 0, 1, -2, 1, -1, 0, 0, 4, 0, 0, 1, -2, 0, -2, 10],
  [0, 1, 0, -2, -2, -1, -1, 1, -1, -1, 1, 0, 4, -2, -1, 1, -2, -1, -20],
  [0, -2, 1, 2, 3, 0, -1, 0, 0, 0, -1, 0, -2, 4, 1, -2, 4, -2, 10],
  [0, -2, 2, -1, 3, 2, -2, 1, 0, 0, 1, 1, -1, 1, 4, 0, 8, -8, 40],
  [0, 2, 0, -2, -1, 0, 2, 0, 2, 1, 0, -2, 1, -2, 0, 4, 4, -1, 20],
  [0, -2, 8, 0, 10, 4, 2, 10, 4, 10, -2, 0, -2, 4, 8, 4, 60, -26, 270],
  [-2, 5, -7, 3, -7, -2, 6, -6, 2, -1, -1, -2, -1, -2, -8, -1, -26, 26, -70],
  [0, 0, 20, 10, 20, 50, 40, 40, 50, 40, 10, 10, -20, 10, 40, 20, 270, -70, 2220]
]

No. 32 | rank(S)=18 | index=6 | dimension=1
P: rank 4, determinant 100
q_P = 2^{-2}_{II} 5^{-2}
P_gram = [
  [-6, -3, -2, -4],
  [-3, -2, -1, -2],
  [-2, -1, 6, 2],
  [-4, -2, 2, 4]
]
K: rank 18, determinant 300
q_K = 2^{-2}_{II} 3^{-1} 5^{-2}
K_gram = [
  [4, -2, -1, -2, 0, 2, -1, 2, 1, 0, -1, 1, -2, -2, 2, -2, 11, 0],
  [-2, 4, -1, 2, 0, -1, 2, -1, 0, 1, -1, 0, 1, 2, 0, 8, -4, 20],
  [-1, -1, 4, 0, -1, 1, 0, 0, 1, -2, 1, -2, 2, -1, -2, 0, 15, 10],
  [-2, 2, 0, 6, 2, -3, 1, 0, 1, -1, 0, -2, 3, 3, -1, 10, 0, 20],
  [0, 0, -1, 2, 4, -1, 0, 1, 0, 1, 1, -1, 0, 2, 0, 4, 3, 50],
  [2, -1, 1, -3, -1, 6, -1, 2, 2, 0, -2, -1, -1, -2, 2, 2, 29, 40],
  [-1, 2, 0, 1, 0, -1, 4, 0, 1, -1, 1, 1, 0, 1, 0, 10, 10, 40],
  [2, -1, 0, 0, 1, 2, 0, 4, 1, -1, -1, -1, 0, 0, 2, 4, 18, 50],
  [1, 0, 1, 1, 0, 2, 1, 1, 4, -1, 0, -1, 0, 0, 1, 10, 30, 40],
  [0, 1, -2, -1, 1, 0, -1, -1, -1, 4, 0, 1, -1, 1, 0, -2, -9, 10],
  [-1, -1, 1, 0, 1, -2, 1, -1, 0, 0, 4, 0, 0, 1, -2, 0, 0, 10],
  [1, 0, -2, -2, -1, -1, 1, -1, -1, 1, 0, 4, -2, -1, 1, -2, -9, -20],
  [-2, 1, 2, 3, 0, -1, 0, 0, 0, -1, 0, -2, 4, 1, -2, 4, 3, 10],
  [-2, 2, -1, 3, 2, -2, 1, 0, 0, 1, 1, -1, 1, 4, 0, 8, -4, 40],
  [2, 0, -2, -1, 0, 2, 0, 2, 1, 0, -2, 1, -2, 0, 4, 4, 8, 20],
  [-2, 8, 0, 10, 4, 2, 10, 4, 10, -2, 0, -2, 4, 8, 4, 60, 90, 270],
  [11, -4, 15, 0, 3, 29, 10, 18, 30, -9, 0, -9, 3, -4, 8, 90, 330, 610],
  [0, 20, 10, 20, 50, 40, 40, 50, 40, 10, 10, -20, 10, 40, 20, 270, 610, 2220]
]
A_gen: rank 19, determinant 100; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0],
  [0, 4, -2, -1, -2, 0, 2, -1, 2, 1, 0, -1, 1, -2, -2, 2, -2, 5, 0],
  [0, -2, 4, -1, 2, 0, -1, 2, -1, 0, 1, -1, 0, 1, 2, 0, 8, -7, 20],
  [0, -1, -1, 4, 0, -1, 1, 0, 0, 1, -2, 1, -2, 2, -1, -2, 0, 3, 10],
  [0, -2, 2, 0, 6, 2, -3, 1, 0, 1, -1, 0, -2, 3, 3, -1, 10, -7, 20],
  [0, 0, 0, -1, 2, 4, -1, 0, 1, 0, 1, 1, -1, 0, 2, 0, 4, -2, 50],
  [0, 2, -1, 1, -3, -1, 6, -1, 2, 2, 0, -2, -1, -1, -2, 2, 2, 6, 40],
  [0, -1, 2, 0, 1, 0, -1, 4, 0, 1, -1, 1, 1, 0, 1, 0, 10, -6, 40],
  [0, 2, -1, 0, 0, 1, 2, 0, 4, 1, -1, -1, -1, 0, 0, 2, 4, 2, 50],
  [0, 1, 0, 1, 1, 0, 2, 1, 1, 4, -1, 0, -1, 0, 0, 1, 10, -1, 40],
  [0, 0, 1, -2, -1, 1, 0, -1, -1, -1, 4, 0, 1, -1, 1, 0, -2, -1, 10],
  [0, -1, -1, 1, 0, 1, -2, 1, -1, 0, 0, 4, 0, 0, 1, -2, 0, -2, 10],
  [0, 1, 0, -2, -2, -1, -1, 1, -1, -1, 1, 0, 4, -2, -1, 1, -2, -1, -20],
  [0, -2, 1, 2, 3, 0, -1, 0, 0, 0, -1, 0, -2, 4, 1, -2, 4, -2, 10],
  [0, -2, 2, -1, 3, 2, -2, 1, 0, 0, 1, 1, -1, 1, 4, 0, 8, -8, 40],
  [0, 2, 0, -2, -1, 0, 2, 0, 2, 1, 0, -2, 1, -2, 0, 4, 4, -1, 20],
  [0, -2, 8, 0, 10, 4, 2, 10, 4, 10, -2, 0, -2, 4, 8, 4, 60, -26, 270],
  [-2, 5, -7, 3, -7, -2, 6, -6, 2, -1, -1, -2, -1, -2, -8, -1, -26, 26, -70],
  [0, 0, 20, 10, 20, 50, 40, 40, 50, 40, 10, 10, -20, 10, 40, 20, 270, -70, 2220]
]

No. 33 | rank(S)=18 | index=1 | dimension=2
P: rank 4, determinant 972
q_P = 2^{-2}_{6} 3^{-3}9^{-1}
P_gram = [
  [6, 0, 0, -9],
  [0, -36, -18, 99],
  [0, -18, -12, 60],
  [-9, 99, 60, -294]
]
K: rank 18, determinant 324
q_K = 2^{+2}_{6} 3^{+2}9^{+1}
K_gram = [
  [4, 2, 1, 0, -1, 0, -1, 2, -1, -2, 1, -2, -2, 2, 1, 12, 6, 0],
  [2, 4, 1, 0, 0, 0, 0, 2, -1, -2, 1, -2, -2, 0, 2, 12, 6, 0],
  [1, 1, 4, 0, 0, -1, 1, 1, -1, 1, 1, 4, -2, 1, -1, 3, 18, 6],
  [0, 0, 0, 4, 2, 2, 2, 2, -2, -1, -2, 2, 1, 1, -1, 12, 18, 13],
  [-1, 0, 0, 2, 4, 1, 2, 0, -2, 1, -2, 2, 2, -1, -1, 9, 12, 14],
  [0, 0, -1, 2, 1, 4, 2, 1, -2, -1, 0, 2, 1, -1, -1, 6, 24, 6],
  [-1, 0, 1, 2, 2, 2, 4, 0, -2, 1, -1, 6, 0, -1, -2, 3, 24, 11],
  [2, 2, 1, 2, 0, 1, 0, 4, -2, -2, 0, -2, -1, 1, 1, 15, 18, 5],
  [-1, -1, -1, -2, -2, -2, -2, -2, 4, 0, 1, 0, 0, 0, 1, -12, -24, -8],
  [-2, -2, 1, -1, 1, -1, 1, -2, 0, 4, 0, 4, 1, -1, -2, -9, 6, 4],
  [1, 1, 1, -2, -2, 0, -1, 0, 1, 0, 4, 2, -1, 0, 0, -3, 12, -6],
  [-2, -2, 4, 2, 2, 2, 6, -2, 0, 4, 2, 20, 0, 0, -6, -6, 54, 22],
  [-2, -2, -2, 1, 2, 1, 0, -1, 0, 1, -1, 0, 4, -1, -1, 0, 0, 6],
  [2, 0, 1, 1, -1, -1, -1, 1, 0, -1, 0, 0, -1, 4, 0, 6, 0, 1],
  [1, 2, -1, -1, -1, -1, -2, 1, 1, -2, 0, -6, -1, 0, 4, 6, -18, -5],
  [12, 12, 3, 12, 9, 6, 3, 15, -12, -9, -3, -6, 0, 6, 6, 108, 90, 60],
  [6, 6, 18, 18, 12, 24, 24, 18, -24, 6, 12, 54, 0, 0, -18, 90, 390, 114],
  [0, 0, 6, 13, 14, 6, 11, 5, -8, 4, -6, 22, 6, 1, -5, 60, 114, 92]
]
A_gen: rank 19, determinant 972; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 34 | rank(S)=18 | index=2 | dimension=2
P: rank 4, determinant 108
q_P = 2^{+2}_{2} 3^{+1}9^{-1}
P_gram = [
  [18, 0, 0, 0],
  [0, 2, 0, 0],
  [0, 0, -2, -1],
  [0, 0, -1, -2]
]
K: rank 18, determinant 324
q_K = 2^{+2}_{6} 3^{+2}9^{+1}
K_gram = [
  [4, 2, 0, -1, 1, -2, 0, 1, 0, -1, 1, -2, 0, -2, 2, -9, -1, -36],
  [2, 6, -1, -2, 2, -2, 2, 3, -1, -3, 0, -3, 4, -1, 0, -2, 2, -72],
  [0, -1, 4, 1, -2, 0, 1, -2, 1, 1, 2, 2, 0, -1, 2, 9, -2, 126],
  [-1, -2, 1, 4, -2, 2, 1, -2, -1, 1, 1, 1, 4, -1, 1, 10, 0, 108],
  [1, 2, -2, -2, 4, 0, -1, 3, -1, -2, 0, -2, 4, 0, 0, -5, 2, -54],
  [-2, -2, 0, 2, 0, 4, -1, 0, -1, 1, 1, 1, 6, 1, 0, 12, 1, 108],
  [0, 2, 1, 1, -1, -1, 4, 0, 0, -1, 1, 0, 4, -1, 1, 7, 1, 72],
  [1, 3, -2, -2, 3, 0, 0, 6, -2, -3, 1, -1, 4, -1, -1, -5, 3, -36],
  [0, -1, 1, -1, -1, -1, 0, -2, 4, 2, -1, 0, -4, 2, 0, -1, -2, 18],
  [-1, -3, 1, 1, -2, 1, -1, -3, 2, 4, -1, 1, -4, 2, 0, 5, -2, 54],
  [1, 0, 2, 1, 0, 1, 1, 1, -1, -1, 4, 1, 6, -2, 2, 6, 0, 126],
  [-2, -3, 2, 1, -2, 1, 0, -1, 0, 1, 1, 4, -2, 0, 0, 7, -1, 90],
  [0, 4, 0, 4, 4, 6, 4, 4, -4, -4, 6, -2, 30, -2, 4, 30, 6, 306],
  [-2, -1, -1, -1, 0, 1, -1, -1, 2, 2, -2, 0, -2, 4, -2, 4, 0, -18],
  [2, 0, 2, 1, 0, 0, 1, -1, 0, 0, 2, 0, 4, -2, 4, 4, -1, 108],
  [-9, -2, 9, 10, -5, 12, 7, -5, -1, 5, 6, 7, 30, 4, 4, 90, 3, 738],
  [-1, 2, -2, 0, 2, 1, 1, 3, -2, -2, 0, -1, 6, 0, -1, 3, 4, 0],
  [-36, -72, 126, 108, -54, 108, 72, -36, 18, 54, 126, 90, 306, -18, 108, 738, 0, 9756]
]
A_gen: rank 19, determinant 108; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1],
  [0, 4, 2, 0, -1, 1, -2, 0, 1, 0, -1, 1, -2, 0, -2, 2, -9, -1, -15],
  [0, 2, 6, -1, -2, 2, -2, 2, 3, -1, -3, 0, -3, 4, -1, 0, -2, 2, -28],
  [0, 0, -1, 4, 1, -2, 0, 1, -2, 1, 1, 2, 2, 0, -1, 2, 9, -2, 40],
  [0, -1, -2, 1, 4, -2, 2, 1, -2, -1, 1, 1, 1, 4, -1, 1, 10, 0, 37],
  [0, 1, 2, -2, -2, 4, 0, -1, 3, -1, -2, 0, -2, 4, 0, 0, -5, 2, -19],
  [0, -2, -2, 0, 2, 0, 4, -1, 0, -1, 1, 1, 1, 6, 1, 0, 12, 1, 37],
  [0, 0, 2, 1, 1, -1, -1, 4, 0, 0, -1, 1, 0, 4, -1, 1, 7, 1, 22],
  [0, 1, 3, -2, -2, 3, 0, 0, 6, -2, -3, 1, -1, 4, -1, -1, -5, 3, -13],
  [0, 0, -1, 1, -1, -1, -1, 0, -2, 4, 2, -1, 0, -4, 2, 0, -1, -2, 5],
  [0, -1, -3, 1, 1, -2, 1, -1, -3, 2, 4, -1, 1, -4, 2, 0, 5, -2, 19],
  [0, 1, 0, 2, 1, 0, 1, 1, 1, -1, -1, 4, 1, 6, -2, 2, 6, 0, 40],
  [0, -2, -3, 2, 1, -2, 1, 0, -1, 0, 1, 1, 4, -2, 0, 0, 7, -1, 32],
  [0, 0, 4, 0, 4, 4, 6, 4, 4, -4, -4, 6, -2, 30, -2, 4, 30, 6, 96],
  [0, -2, -1, -1, -1, 0, 1, -1, -1, 2, 2, -2, 0, -2, 4, -2, 4, 0, -5],
  [0, 2, 0, 2, 1, 0, 0, 1, -1, 0, 0, 2, 0, 4, -2, 4, 4, -1, 33],
  [0, -9, -2, 9, 10, -5, 12, 7, -5, -1, 5, 6, 7, 30, 4, 4, 90, 3, 240],
  [0, -1, 2, -2, 0, 2, 1, 1, 3, -2, -2, 0, -1, 6, 0, -1, 3, 4, 0],
  [-1, -15, -28, 40, 37, -19, 37, 22, -13, 5, 19, 40, 32, 96, -5, 33, 240, 0, 1035]
]

No. 35 | rank(S)=18 | index=2 | dimension=2
P: rank 4, determinant 324
q_P = 2^{-2}_{II} 3^{+2}9^{-1}
P_gram = [
  [-18, -9, -12, -6],
  [-9, -6, -6, -3],
  [-12, -6, -4, -2],
  [-6, -3, -2, 2]
]
K: rank 18, determinant 972
q_K = 2^{-2}_{II} 3^{-3}9^{+1}
K_gram = [
  [4, 2, 2, 1, -2, 2, 2, 4, 0, 2, -1, -2, 2, -2, 15, 4, -4, 15],
  [2, 4, 2, -1, -2, 2, 2, 6, 2, 2, -2, -2, 2, -2, 14, 1, -5, 11],
  [2, 2, 4, -1, -2, 2, 2, 4, 2, 1, 0, 0, 0, 0, 20, 11, 9, 14],
  [1, -1, -1, 4, 1, 1, 1, 0, -2, 1, -1, -1, 0, 0, 7, 1, -5, 1],
  [-2, -2, -2, 1, 4, -2, -2, -4, 0, -2, 1, 1, -1, 1, -15, -1, 1, -12],
  [2, 2, 2, 1, -2, 4, 2, 4, 0, 2, -1, -1, 1, -1, 21, 5, 0, 12],
  [2, 2, 2, 1, -2, 2, 4, 4, 0, 2, -1, -1, 1, -1, 21, 8, 0, 12],
  [4, 6, 4, 0, -4, 4, 4, 12, 2, 4, -4, -4, 2, -2, 32, 4, -8, 20],
  [0, 2, 2, -2, 0, 0, 0, 2, 4, 0, 0, 0, 0, 0, 4, 4, 6, 4],
  [2, 2, 1, 1, -2, 2, 2, 4, 0, 4, -1, -1, 1, -1, 18, 6, 1, 15],
  [-1, -2, 0, -1, 1, -1, -1, -4, 0, -1, 4, 2, -1, 1, -6, 8, 13, 0],
  [-2, -2, 0, -1, 1, -1, -1, -4, 0, -1, 2, 4, -2, 2, -3, 7, 15, -3],
  [2, 2, 0, 0, -1, 1, 1, 2, 0, 1, -1, -2, 4, -2, 3, -4, -8, 9],
  [-2, -2, 0, 0, 1, -1, -1, -2, 0, -1, 1, 2, -2, 4, 0, 3, 13, -3],
  [15, 14, 20, 7, -15, 21, 21, 32, 4, 18, -6, -3, 3, 0, 184, 73, 42, 112],
  [4, 1, 11, 1, -1, 5, 8, 4, 4, 6, 8, 7, -4, 3, 73, 74, 66, 52],
  [-4, -5, 9, -5, 1, 0, 0, -8, 6, 1, 13, 15, -8, 13, 42, 66, 106, 36],
  [15, 11, 14, 1, -12, 12, 12, 20, 4, 15, 0, -3, 9, -3, 112, 52, 36, 106]
]
A_gen: rank 19, determinant 324; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0],
  [0, 4, 2, 2, 1, -2, 2, 2, 4, 0, 2, -1, -6, 2, -2, 15, 4, -4, 15],
  [0, 2, 4, 2, -1, -2, 2, 2, 6, 2, 2, -2, -6, 2, -2, 14, 1, -5, 11],
  [0, 2, 2, 4, -1, -2, 2, 2, 4, 2, 1, 0, -4, 0, 0, 20, 11, 9, 14],
  [0, 1, -1, -1, 4, 1, 1, 1, 0, -2, 1, -1, -3, 0, 0, 7, 1, -5, 1],
  [0, -2, -2, -2, 1, 4, -2, -2, -4, 0, -2, 1, 3, -1, 1, -15, -1, 1, -12],
  [0, 2, 2, 2, 1, -2, 4, 2, 4, 0, 2, -1, -5, 1, -1, 21, 5, 0, 12],
  [0, 2, 2, 2, 1, -2, 2, 4, 4, 0, 2, -1, -5, 1, -1, 21, 8, 0, 12],
  [0, 4, 6, 4, 0, -4, 4, 4, 12, 2, 4, -4, -12, 2, -2, 32, 4, -8, 20],
  [0, 0, 2, 2, -2, 0, 0, 0, 2, 4, 0, 0, -2, 0, 0, 4, 4, 6, 4],
  [0, 2, 2, 1, 1, -2, 2, 2, 4, 0, 4, -1, -6, 1, -1, 18, 6, 1, 15],
  [0, -1, -2, 0, -1, 1, -1, -1, -4, 0, -1, 4, 4, -1, 1, -6, 8, 13, 0],
  [-1, -6, -6, -4, -3, 3, -5, -5, -12, -2, -6, 4, 17, -3, 3, -41, -10, 8, -29],
  [0, 2, 2, 0, 0, -1, 1, 1, 2, 0, 1, -1, -3, 4, -2, 3, -4, -8, 9],
  [0, -2, -2, 0, 0, 1, -1, -1, -2, 0, -1, 1, 3, -2, 4, 0, 3, 13, -3],
  [0, 15, 14, 20, 7, -15, 21, 21, 32, 4, 18, -6, -41, 3, 0, 184, 73, 42, 112],
  [0, 4, 1, 11, 1, -1, 5, 8, 4, 4, 6, 8, -10, -4, 3, 73, 74, 66, 52],
  [0, -4, -5, 9, -5, 1, 0, 0, -8, 6, 1, 13, 8, -8, 13, 42, 66, 106, 36],
  [0, 15, 11, 14, 1, -12, 12, 12, 20, 4, 15, 0, -29, 9, -3, 112, 52, 36, 106]
]

No. 36 | rank(S)=18 | index=6 | dimension=1
P: rank 4, determinant 324
q_P = 2^{-2}_{II} 3^{+2}9^{-1}
P_gram = [
  [-18, -9, -12, -6],
  [-9, -6, -6, -3],
  [-12, -6, -4, -2],
  [-6, -3, -2, 2]
]
K: rank 18, determinant 972
q_K = 2^{-2}_{II} 3^{-3}9^{+1}
K_gram = [
  [4, 2, 2, 1, -2, 2, 2, 4, 0, 2, -1, -2, 2, -2, 15, 4, -4, 15],
  [2, 4, 2, -1, -2, 2, 2, 6, 2, 2, -2, -2, 2, -2, 14, 1, -5, 11],
  [2, 2, 4, -1, -2, 2, 2, 4, 2, 1, 0, 0, 0, 0, 20, 11, 9, 14],
  [1, -1, -1, 4, 1, 1, 1, 0, -2, 1, -1, -1, 0, 0, 7, 1, -5, 1],
  [-2, -2, -2, 1, 4, -2, -2, -4, 0, -2, 1, 1, -1, 1, -15, -1, 1, -12],
  [2, 2, 2, 1, -2, 4, 2, 4, 0, 2, -1, -1, 1, -1, 21, 5, 0, 12],
  [2, 2, 2, 1, -2, 2, 4, 4, 0, 2, -1, -1, 1, -1, 21, 8, 0, 12],
  [4, 6, 4, 0, -4, 4, 4, 12, 2, 4, -4, -4, 2, -2, 32, 4, -8, 20],
  [0, 2, 2, -2, 0, 0, 0, 2, 4, 0, 0, 0, 0, 0, 4, 4, 6, 4],
  [2, 2, 1, 1, -2, 2, 2, 4, 0, 4, -1, -1, 1, -1, 18, 6, 1, 15],
  [-1, -2, 0, -1, 1, -1, -1, -4, 0, -1, 4, 2, -1, 1, -6, 8, 13, 0],
  [-2, -2, 0, -1, 1, -1, -1, -4, 0, -1, 2, 4, -2, 2, -3, 7, 15, -3],
  [2, 2, 0, 0, -1, 1, 1, 2, 0, 1, -1, -2, 4, -2, 3, -4, -8, 9],
  [-2, -2, 0, 0, 1, -1, -1, -2, 0, -1, 1, 2, -2, 4, 0, 3, 13, -3],
  [15, 14, 20, 7, -15, 21, 21, 32, 4, 18, -6, -3, 3, 0, 184, 73, 42, 112],
  [4, 1, 11, 1, -1, 5, 8, 4, 4, 6, 8, 7, -4, 3, 73, 74, 66, 52],
  [-4, -5, 9, -5, 1, 0, 0, -8, 6, 1, 13, 15, -8, 13, 42, 66, 106, 36],
  [15, 11, 14, 1, -12, 12, 12, 20, 4, 15, 0, -3, 9, -3, 112, 52, 36, 106]
]
A_gen: rank 19, determinant 324; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0],
  [0, 4, 2, 2, 1, -2, 2, 2, 4, 0, 2, -1, -6, 2, -2, 15, 4, -4, 15],
  [0, 2, 4, 2, -1, -2, 2, 2, 6, 2, 2, -2, -6, 2, -2, 14, 1, -5, 11],
  [0, 2, 2, 4, -1, -2, 2, 2, 4, 2, 1, 0, -4, 0, 0, 20, 11, 9, 14],
  [0, 1, -1, -1, 4, 1, 1, 1, 0, -2, 1, -1, -3, 0, 0, 7, 1, -5, 1],
  [0, -2, -2, -2, 1, 4, -2, -2, -4, 0, -2, 1, 3, -1, 1, -15, -1, 1, -12],
  [0, 2, 2, 2, 1, -2, 4, 2, 4, 0, 2, -1, -5, 1, -1, 21, 5, 0, 12],
  [0, 2, 2, 2, 1, -2, 2, 4, 4, 0, 2, -1, -5, 1, -1, 21, 8, 0, 12],
  [0, 4, 6, 4, 0, -4, 4, 4, 12, 2, 4, -4, -12, 2, -2, 32, 4, -8, 20],
  [0, 0, 2, 2, -2, 0, 0, 0, 2, 4, 0, 0, -2, 0, 0, 4, 4, 6, 4],
  [0, 2, 2, 1, 1, -2, 2, 2, 4, 0, 4, -1, -6, 1, -1, 18, 6, 1, 15],
  [0, -1, -2, 0, -1, 1, -1, -1, -4, 0, -1, 4, 4, -1, 1, -6, 8, 13, 0],
  [-1, -6, -6, -4, -3, 3, -5, -5, -12, -2, -6, 4, 17, -3, 3, -41, -10, 8, -29],
  [0, 2, 2, 0, 0, -1, 1, 1, 2, 0, 1, -1, -3, 4, -2, 3, -4, -8, 9],
  [0, -2, -2, 0, 0, 1, -1, -1, -2, 0, -1, 1, 3, -2, 4, 0, 3, 13, -3],
  [0, 15, 14, 20, 7, -15, 21, 21, 32, 4, 18, -6, -41, 3, 0, 184, 73, 42, 112],
  [0, 4, 1, 11, 1, -1, 5, 8, 4, 4, 6, 8, -10, -4, 3, 73, 74, 66, 52],
  [0, -4, -5, 9, -5, 1, 0, 0, -8, 6, 1, 13, 8, -8, 13, 42, 66, 106, 36],
  [0, 15, 11, 14, 1, -12, 12, 12, 20, 4, 15, 0, -29, 9, -3, 112, 52, 36, 106]
]

No. 37 | rank(S)=18 | index=2 | dimension=2
P: rank 4, determinant 324
q_P = 2^{-2}_{II} 3^{+2}9^{-1}
P_gram = [
  [-18, -9, -12, -6],
  [-9, -6, -6, -3],
  [-12, -6, -4, -2],
  [-6, -3, -2, 2]
]
K: rank 18, determinant 972
q_K = 2^{-2}_{II} 3^{-3}9^{+1}
K_gram = [
  [4, 2, 2, 1, -2, 2, 2, 4, 0, 2, -1, 7, 2, -2, 12, 9, -2, 14],
  [2, 4, 2, -1, -2, 2, 2, 6, 2, 2, -2, -1, 2, -2, 9, -2, -1, 14],
  [2, 2, 4, -1, -2, 2, 2, 4, 2, 1, 0, 6, 0, 0, 12, 5, 0, 8],
  [1, -1, -1, 4, 1, 1, 1, 0, -2, 1, -1, 7, 0, 0, 9, 8, 0, 1],
  [-2, -2, -2, 1, 4, -2, -2, -4, 0, -2, 1, 2, -1, 1, -9, -4, 1, -12],
  [2, 2, 2, 1, -2, 4, 2, 4, 0, 2, -1, 4, 1, -1, 15, 6, 0, 11],
  [2, 2, 2, 1, -2, 2, 4, 4, 0, 2, -1, 4, 1, -1, 15, 9, 0, 11],
  [4, 6, 4, 0, -4, 4, 4, 12, 2, 4, -4, 2, 2, -2, 24, 0, -2, 22],
  [0, 2, 2, -2, 0, 0, 0, 2, 4, 0, 0, 0, 0, 0, 0, -4, 0, 2],
  [2, 2, 1, 1, -2, 2, 2, 4, 0, 4, -1, 4, 1, -1, 12, 10, 0, 12],
  [-1, -2, 0, -1, 1, -1, -1, -4, 0, -1, 4, 2, -1, 1, -6, 7, 1, -7],
  [7, -1, 6, 7, 2, 4, 4, 2, 0, 4, 2, 44, -1, 1, 36, 41, 1, 9],
  [2, 2, 0, 0, -1, 1, 1, 2, 0, 1, -1, -1, 4, -2, 3, 1, -1, 14],
  [-2, -2, 0, 0, 1, -1, -1, -2, 0, -1, 1, 1, -2, 4, 0, -2, 2, -9],
  [12, 9, 12, 9, -9, 15, 15, 24, 0, 12, -6, 36, 3, 0, 96, 45, 0, 54],
  [9, -2, 5, 8, -4, 6, 9, 0, -4, 10, 7, 41, 1, -2, 45, 82, 1, 26],
  [-2, -1, 0, 0, 1, 0, 0, -2, 0, 0, 1, 1, -1, 2, 0, 1, 4, -3],
  [14, 14, 8, 1, -12, 11, 11, 22, 2, 12, -7, 9, 14, -9, 54, 26, -3, 86]
]
A_gen: rank 19, determinant 324; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1],
  [0, 4, 2, 2, 1, -2, 2, 2, 4, 0, 2, -1, 7, 2, -2, 12, 9, -2, -5],
  [0, 2, 4, 2, -1, -2, 2, 2, 6, 2, 2, -2, -1, 2, -2, 9, -2, -1, 8],
  [0, 2, 2, 4, -1, -2, 2, 2, 4, 2, 1, 0, 6, 0, 0, 12, 5, 0, -5],
  [0, 1, -1, -1, 4, 1, 1, 1, 0, -2, 1, -1, 7, 0, 0, 9, 8, 0, -12],
  [0, -2, -2, -2, 1, 4, -2, -2, -4, 0, -2, 1, 2, -1, 1, -9, -4, 1, -6],
  [0, 2, 2, 2, 1, -2, 4, 2, 4, 0, 2, -1, 4, 1, -1, 15, 6, 0, -3],
  [0, 2, 2, 2, 1, -2, 2, 4, 4, 0, 2, -1, 4, 1, -1, 15, 9, 0, -5],
  [0, 4, 6, 4, 0, -4, 4, 4, 12, 2, 4, -4, 2, 2, -2, 24, 0, -2, 8],
  [0, 0, 2, 2, -2, 0, 0, 0, 2, 4, 0, 0, 0, 0, 0, 0, -4, 0, 2],
  [0, 2, 2, 1, 1, -2, 2, 2, 4, 0, 4, -1, 4, 1, -1, 12, 10, 0, -6],
  [0, -1, -2, 0, -1, 1, -1, -1, -4, 0, -1, 4, 2, -1, 1, -6, 7, 1, -10],
  [0, 7, -1, 6, 7, 2, 4, 4, 2, 0, 4, 2, 44, -1, 1, 36, 41, 1, -65],
  [0, 2, 2, 0, 0, -1, 1, 1, 2, 0, 1, -1, -1, 4, -2, 3, 1, -1, 6],
  [0, -2, -2, 0, 0, 1, -1, -1, -2, 0, -1, 1, 1, -2, 4, 0, -2, 2, -5],
  [0, 12, 9, 12, 9, -9, 15, 15, 24, 0, 12, -6, 36, 3, 0, 96, 45, 0, -42],
  [0, 9, -2, 5, 8, -4, 6, 9, 0, -4, 10, 7, 41, 1, -2, 45, 82, 1, -82],
  [0, -2, -1, 0, 0, 1, 0, 0, -2, 0, 0, 1, 1, -1, 2, 0, 1, 4, -6],
  [-1, -5, 8, -5, -12, -6, -3, -5, 8, 2, -6, -10, -65, 6, -5, -42, -82, -6, 125]
]

No. 38 | rank(S)=18 | index=6 | dimension=1
P: rank 4, determinant 324
q_P = 2^{-2}_{II} 3^{+2}9^{-1}
P_gram = [
  [-18, -9, -12, -6],
  [-9, -6, -6, -3],
  [-12, -6, -4, -2],
  [-6, -3, -2, 2]
]
K: rank 18, determinant 972
q_K = 2^{-2}_{II} 3^{-3}9^{+1}
K_gram = [
  [4, 2, 2, 1, -2, 2, 2, 4, 0, 2, -1, 7, 2, -2, 12, 9, -2, 14],
  [2, 4, 2, -1, -2, 2, 2, 6, 2, 2, -2, -1, 2, -2, 9, -2, -1, 14],
  [2, 2, 4, -1, -2, 2, 2, 4, 2, 1, 0, 6, 0, 0, 12, 5, 0, 8],
  [1, -1, -1, 4, 1, 1, 1, 0, -2, 1, -1, 7, 0, 0, 9, 8, 0, 1],
  [-2, -2, -2, 1, 4, -2, -2, -4, 0, -2, 1, 2, -1, 1, -9, -4, 1, -12],
  [2, 2, 2, 1, -2, 4, 2, 4, 0, 2, -1, 4, 1, -1, 15, 6, 0, 11],
  [2, 2, 2, 1, -2, 2, 4, 4, 0, 2, -1, 4, 1, -1, 15, 9, 0, 11],
  [4, 6, 4, 0, -4, 4, 4, 12, 2, 4, -4, 2, 2, -2, 24, 0, -2, 22],
  [0, 2, 2, -2, 0, 0, 0, 2, 4, 0, 0, 0, 0, 0, 0, -4, 0, 2],
  [2, 2, 1, 1, -2, 2, 2, 4, 0, 4, -1, 4, 1, -1, 12, 10, 0, 12],
  [-1, -2, 0, -1, 1, -1, -1, -4, 0, -1, 4, 2, -1, 1, -6, 7, 1, -7],
  [7, -1, 6, 7, 2, 4, 4, 2, 0, 4, 2, 44, -1, 1, 36, 41, 1, 9],
  [2, 2, 0, 0, -1, 1, 1, 2, 0, 1, -1, -1, 4, -2, 3, 1, -1, 14],
  [-2, -2, 0, 0, 1, -1, -1, -2, 0, -1, 1, 1, -2, 4, 0, -2, 2, -9],
  [12, 9, 12, 9, -9, 15, 15, 24, 0, 12, -6, 36, 3, 0, 96, 45, 0, 54],
  [9, -2, 5, 8, -4, 6, 9, 0, -4, 10, 7, 41, 1, -2, 45, 82, 1, 26],
  [-2, -1, 0, 0, 1, 0, 0, -2, 0, 0, 1, 1, -1, 2, 0, 1, 4, -3],
  [14, 14, 8, 1, -12, 11, 11, 22, 2, 12, -7, 9, 14, -9, 54, 26, -3, 86]
]
A_gen: rank 19, determinant 324; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1],
  [0, 4, 2, 2, 1, -2, 2, 2, 4, 0, 2, -1, 7, 2, -2, 12, 9, -2, -5],
  [0, 2, 4, 2, -1, -2, 2, 2, 6, 2, 2, -2, -1, 2, -2, 9, -2, -1, 8],
  [0, 2, 2, 4, -1, -2, 2, 2, 4, 2, 1, 0, 6, 0, 0, 12, 5, 0, -5],
  [0, 1, -1, -1, 4, 1, 1, 1, 0, -2, 1, -1, 7, 0, 0, 9, 8, 0, -12],
  [0, -2, -2, -2, 1, 4, -2, -2, -4, 0, -2, 1, 2, -1, 1, -9, -4, 1, -6],
  [0, 2, 2, 2, 1, -2, 4, 2, 4, 0, 2, -1, 4, 1, -1, 15, 6, 0, -3],
  [0, 2, 2, 2, 1, -2, 2, 4, 4, 0, 2, -1, 4, 1, -1, 15, 9, 0, -5],
  [0, 4, 6, 4, 0, -4, 4, 4, 12, 2, 4, -4, 2, 2, -2, 24, 0, -2, 8],
  [0, 0, 2, 2, -2, 0, 0, 0, 2, 4, 0, 0, 0, 0, 0, 0, -4, 0, 2],
  [0, 2, 2, 1, 1, -2, 2, 2, 4, 0, 4, -1, 4, 1, -1, 12, 10, 0, -6],
  [0, -1, -2, 0, -1, 1, -1, -1, -4, 0, -1, 4, 2, -1, 1, -6, 7, 1, -10],
  [0, 7, -1, 6, 7, 2, 4, 4, 2, 0, 4, 2, 44, -1, 1, 36, 41, 1, -65],
  [0, 2, 2, 0, 0, -1, 1, 1, 2, 0, 1, -1, -1, 4, -2, 3, 1, -1, 6],
  [0, -2, -2, 0, 0, 1, -1, -1, -2, 0, -1, 1, 1, -2, 4, 0, -2, 2, -5],
  [0, 12, 9, 12, 9, -9, 15, 15, 24, 0, 12, -6, 36, 3, 0, 96, 45, 0, -42],
  [0, 9, -2, 5, 8, -4, 6, 9, 0, -4, 10, 7, 41, 1, -2, 45, 82, 1, -82],
  [0, -2, -1, 0, 0, 1, 0, 0, -2, 0, 0, 1, 1, -1, 2, 0, 1, 4, -6],
  [-1, -5, 8, -5, -12, -6, -3, -5, 8, 2, -6, -10, -65, 6, -5, -42, -82, -6, 125]
]

No. 39 | rank(S)=18 | index=1 | dimension=2
P: rank 4, determinant 1029
q_P = 3^{-1} 7^{+3}
P_gram = [
  [42, 0, 0, 21],
  [0, 196, 133, 56],
  [0, 133, 90, 38],
  [21, 56, 38, 26]
]
K: rank 18, determinant 343
q_K = 7^{-3}
K_gram = [
  [4, -1, -1, 1, 1, -1, -1, 2, -1, -1, 2, -2, 2, 2, -1, 0, 14, 0],
  [-1, 4, 1, -2, 1, 2, 2, -2, 1, 2, 1, -1, 0, 1, 1, 35, 21, 63],
  [-1, 1, 4, -1, -1, 2, -1, -1, 2, -1, -1, 0, -2, 0, 2, 14, 7, 7],
  [1, -2, -1, 4, -1, -2, -2, 2, -2, -2, 1, 1, 0, 1, -2, -28, 0, -42],
  [1, 1, -1, -1, 4, 1, 2, -1, 1, 1, 1, -2, 0, 1, -1, 35, 21, 49],
  [-1, 2, 2, -2, 1, 4, 1, -1, 2, 0, -1, 0, -2, 1, 2, 28, 21, 42],
  [-1, 2, -1, -2, 2, 1, 4, -2, 0, 2, 0, 0, 0, 0, 0, 28, 14, 49],
  [2, -2, -1, 2, -1, -1, -2, 4, -2, -2, 0, 0, 1, 1, 0, -28, 0, -35],
  [-1, 1, 2, -2, 1, 2, 0, -2, 4, 1, -1, -1, -2, 0, 1, 28, 7, 28],
  [-1, 2, -1, -2, 1, 0, 2, -2, 1, 4, 0, -1, 1, -1, 0, 21, 0, 42],
  [2, 1, -1, 1, 1, -1, 0, 0, -1, 0, 4, -2, 2, 2, -2, 7, 14, 21],
  [-2, -1, 0, 1, -2, 0, 0, 0, -1, -1, -2, 4, -1, -1, 0, -21, -14, -35],
  [2, 0, -2, 0, 0, -2, 0, 1, -2, 1, 2, -1, 4, 0, -1, -7, -7, 0],
  [2, 1, 0, 1, 1, 1, 0, 1, 0, -1, 2, -1, 0, 4, -1, 14, 35, 28],
  [-1, 1, 2, -2, -1, 2, 0, 0, 1, 0, -2, 0, -1, -1, 4, 7, 0, 7],
  [0, 35, 14, -28, 35, 28, 28, -28, 28, 21, 7, -21, -7, 14, 7, 602, 343, 840],
  [14, 21, 7, 0, 21, 21, 14, 0, 7, 0, 14, -14, -7, 35, 0, 343, 448, 553],
  [0, 63, 7, -42, 49, 42, 49, -35, 28, 42, 21, -35, 0, 28, 7, 840, 553, 1400]
]
A_gen: rank 19, determinant 1029; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 40 | rank(S)=18 | index=2 | dimension=1
P: rank 3, determinant 98
q_P = 2^{+1}_{7} 7^{-2}
P_gram = [
  [62, -112, -76],
  [-112, 196, 133],
  [-76, 133, 90]
]
K: rank 19, determinant 294
q_K = 2^{+1}_{1} 3^{-1} 7^{-2}
K_gram = [
  [42, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 126, 168, -54],
  [0, 4, -1, -1, 1, 1, -1, -1, 2, -1, -1, 2, -2, 2, 2, -1, 0, 14, -4],
  [0, -1, 4, 1, -2, 1, 2, 2, -2, 1, 2, 1, -1, 0, 1, 1, 35, 21, -7],
  [0, -1, 1, 4, -1, -1, 2, -1, -1, 2, -1, -1, 0, -2, 0, 2, 14, 7, -5],
  [0, 1, -2, -1, 4, -1, -2, -2, 2, -2, -2, 1, 1, 0, 1, -2, -28, 0, 2],
  [0, 1, 1, -1, -1, 4, 1, 2, -1, 1, 1, 1, -2, 0, 1, -1, 35, 21, -9],
  [0, -1, 2, 2, -2, 1, 4, 1, -1, 2, 0, -1, 0, -2, 1, 2, 28, 21, -8],
  [0, -1, 2, -1, -2, 2, 1, 4, -2, 0, 2, 0, 0, 0, 0, 0, 28, 14, -5],
  [0, 2, -2, -1, 2, -1, -1, -2, 4, -2, -2, 0, 0, 1, 1, 0, -28, 0, 3],
  [0, -1, 1, 2, -2, 1, 2, 0, -2, 4, 1, -1, -1, -2, 0, 1, 28, 7, -6],
  [0, -1, 2, -1, -2, 1, 0, 2, -2, 1, 4, 0, -1, 1, -1, 0, 21, 0, 0],
  [0, 2, 1, -1, 1, 1, -1, 0, 0, -1, 0, 4, -2, 2, 2, -2, 7, 14, -3],
  [0, -2, -1, 0, 1, -2, 0, 0, 0, -1, -1, -2, 4, -1, -1, 0, -21, -14, 5],
  [0, 2, 0, -2, 0, 0, -2, 0, 1, -2, 1, 2, -1, 4, 0, -1, -7, -7, 4],
  [0, 2, 1, 0, 1, 1, 1, 0, 1, 0, -1, 2, -1, 0, 4, -1, 14, 35, -10],
  [0, -1, 1, 2, -2, -1, 2, 0, 0, 1, 0, -2, 0, -1, -1, 4, 7, 0, -1],
  [126, 0, 35, 14, -28, 35, 28, 28, -28, 28, 21, 7, -21, -7, 14, 7, 980, 847, -312],
  [168, 14, 21, 7, 0, 21, 21, 14, 0, 7, 0, 14, -14, -7, 35, 0, 847, 1120, -363],
  [-54, -4, -7, -5, 2, -9, -8, -5, 3, -6, 0, -3, 5, 4, -10, -1, -312, -363, 126]
]
A_gen: rank 20, determinant 98; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [-1, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 42, 56, -18],
  [0, 0, 4, -1, -1, 1, 1, -1, -1, 2, -1, -1, 2, -2, 2, 2, -1, 0, 14, -4],
  [0, 0, -1, 4, 1, -2, 1, 2, 2, -2, 1, 2, 1, -1, 0, 1, 1, 35, 21, -7],
  [0, 0, -1, 1, 4, -1, -1, 2, -1, -1, 2, -1, -1, 0, -2, 0, 2, 14, 7, -5],
  [0, 0, 1, -2, -1, 4, -1, -2, -2, 2, -2, -2, 1, 1, 0, 1, -2, -28, 0, 2],
  [0, 0, 1, 1, -1, -1, 4, 1, 2, -1, 1, 1, 1, -2, 0, 1, -1, 35, 21, -9],
  [0, 0, -1, 2, 2, -2, 1, 4, 1, -1, 2, 0, -1, 0, -2, 1, 2, 28, 21, -8],
  [0, 0, -1, 2, -1, -2, 2, 1, 4, -2, 0, 2, 0, 0, 0, 0, 0, 28, 14, -5],
  [0, 0, 2, -2, -1, 2, -1, -1, -2, 4, -2, -2, 0, 0, 1, 1, 0, -28, 0, 3],
  [0, 0, -1, 1, 2, -2, 1, 2, 0, -2, 4, 1, -1, -1, -2, 0, 1, 28, 7, -6],
  [0, 0, -1, 2, -1, -2, 1, 0, 2, -2, 1, 4, 0, -1, 1, -1, 0, 21, 0, 0],
  [0, 0, 2, 1, -1, 1, 1, -1, 0, 0, -1, 0, 4, -2, 2, 2, -2, 7, 14, -3],
  [0, 0, -2, -1, 0, 1, -2, 0, 0, 0, -1, -1, -2, 4, -1, -1, 0, -21, -14, 5],
  [0, 0, 2, 0, -2, 0, 0, -2, 0, 1, -2, 1, 2, -1, 4, 0, -1, -7, -7, 4],
  [0, 0, 2, 1, 0, 1, 1, 1, 0, 1, 0, -1, 2, -1, 0, 4, -1, 14, 35, -10],
  [0, 0, -1, 1, 2, -2, -1, 2, 0, 0, 1, 0, -2, 0, -1, -1, 4, 7, 0, -1],
  [0, 42, 0, 35, 14, -28, 35, 28, 28, -28, 28, 21, 7, -21, -7, 14, 7, 980, 847, -312],
  [0, 56, 14, 21, 7, 0, 21, 21, 14, 0, 7, 0, 14, -14, -7, 35, 0, 847, 1120, -363],
  [0, -18, -4, -7, -5, 2, -9, -8, -5, 3, -6, 0, -3, 5, 4, -10, -1, -312, -363, 126]
]

No. 41 | rank(S)=18 | index=6 | dimension=0
P: rank 2, determinant 147
q_P = 3^{+1} 7^{-2}
P_gram = [
  [-546, -231],
  [-231, -98]
]
K: rank 20, determinant 441
q_K = 3^{+2} 7^{-2}
K_gram = [
  [42, 21, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 294, 210],
  [21, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9, 156, 105],
  [0, 0, 4, -1, -1, 1, 1, -1, -1, 2, -1, -1, 2, -2, 2, 2, -1, 0, 14, 0],
  [0, 0, -1, 4, 1, -2, 1, 2, 2, -2, 1, 2, 1, -1, 0, 1, 1, 5, 21, 63],
  [0, 0, -1, 1, 4, -1, -1, 2, -1, -1, 2, -1, -1, 0, -2, 0, 2, 2, 7, 7],
  [0, 0, 1, -2, -1, 4, -1, -2, -2, 2, -2, -2, 1, 1, 0, 1, -2, -4, 0, -42],
  [0, 0, 1, 1, -1, -1, 4, 1, 2, -1, 1, 1, 1, -2, 0, 1, -1, 5, 21, 49],
  [0, 0, -1, 2, 2, -2, 1, 4, 1, -1, 2, 0, -1, 0, -2, 1, 2, 4, 21, 42],
  [0, 0, -1, 2, -1, -2, 2, 1, 4, -2, 0, 2, 0, 0, 0, 0, 0, 4, 14, 49],
  [0, 0, 2, -2, -1, 2, -1, -1, -2, 4, -2, -2, 0, 0, 1, 1, 0, -4, 0, -35],
  [0, 0, -1, 1, 2, -2, 1, 2, 0, -2, 4, 1, -1, -1, -2, 0, 1, 4, 7, 28],
  [0, 0, -1, 2, -1, -2, 1, 0, 2, -2, 1, 4, 0, -1, 1, -1, 0, 3, 0, 42],
  [0, 0, 2, 1, -1, 1, 1, -1, 0, 0, -1, 0, 4, -2, 2, 2, -2, 1, 14, 21],
  [0, 0, -2, -1, 0, 1, -2, 0, 0, 0, -1, -1, -2, 4, -1, -1, 0, -3, -14, -35],
  [0, 0, 2, 0, -2, 0, 0, -2, 0, 1, -2, 1, 2, -1, 4, 0, -1, -1, -7, 0],
  [0, 0, 2, 1, 0, 1, 1, 1, 0, 1, 0, -1, 2, -1, 0, 4, -1, 2, 35, 28],
  [0, 0, -1, 1, 2, -2, -1, 2, 0, 0, 1, 0, -2, 0, -1, -1, 4, 1, 0, 7],
  [18, 9, 0, 5, 2, -4, 5, 4, 4, -4, 4, 3, 1, -3, -1, 2, 1, 20, 175, 210],
  [294, 156, 14, 21, 7, 0, 21, 21, 14, 0, 7, 0, 14, -14, -7, 35, 0, 175, 2560, 2023],
  [210, 105, 0, 63, 7, -42, 49, 42, 49, -35, 28, 42, 21, -35, 0, 28, 7, 210, 2023, 2450]
]
A_gen: rank 21, determinant 147; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [-1, 5, 7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 98, 70],
  [0, 7, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9, 156, 105],
  [0, 0, 0, 4, -1, -1, 1, 1, -1, -1, 2, -1, -1, 2, -2, 2, 2, -1, 0, 14, 0],
  [0, 0, 0, -1, 4, 1, -2, 1, 2, 2, -2, 1, 2, 1, -1, 0, 1, 1, 5, 21, 63],
  [0, 0, 0, -1, 1, 4, -1, -1, 2, -1, -1, 2, -1, -1, 0, -2, 0, 2, 2, 7, 7],
  [0, 0, 0, 1, -2, -1, 4, -1, -2, -2, 2, -2, -2, 1, 1, 0, 1, -2, -4, 0, -42],
  [0, 0, 0, 1, 1, -1, -1, 4, 1, 2, -1, 1, 1, 1, -2, 0, 1, -1, 5, 21, 49],
  [0, 0, 0, -1, 2, 2, -2, 1, 4, 1, -1, 2, 0, -1, 0, -2, 1, 2, 4, 21, 42],
  [0, 0, 0, -1, 2, -1, -2, 2, 1, 4, -2, 0, 2, 0, 0, 0, 0, 0, 4, 14, 49],
  [0, 0, 0, 2, -2, -1, 2, -1, -1, -2, 4, -2, -2, 0, 0, 1, 1, 0, -4, 0, -35],
  [0, 0, 0, -1, 1, 2, -2, 1, 2, 0, -2, 4, 1, -1, -1, -2, 0, 1, 4, 7, 28],
  [0, 0, 0, -1, 2, -1, -2, 1, 0, 2, -2, 1, 4, 0, -1, 1, -1, 0, 3, 0, 42],
  [0, 0, 0, 2, 1, -1, 1, 1, -1, 0, 0, -1, 0, 4, -2, 2, 2, -2, 1, 14, 21],
  [0, 0, 0, -2, -1, 0, 1, -2, 0, 0, 0, -1, -1, -2, 4, -1, -1, 0, -3, -14, -35],
  [0, 0, 0, 2, 0, -2, 0, 0, -2, 0, 1, -2, 1, 2, -1, 4, 0, -1, -1, -7, 0],
  [0, 0, 0, 2, 1, 0, 1, 1, 1, 0, 1, 0, -1, 2, -1, 0, 4, -1, 2, 35, 28],
  [0, 0, 0, -1, 1, 2, -2, -1, 2, 0, 0, 1, 0, -2, 0, -1, -1, 4, 1, 0, 7],
  [0, 6, 9, 0, 5, 2, -4, 5, 4, 4, -4, 4, 3, 1, -3, -1, 2, 1, 20, 175, 210],
  [0, 98, 156, 14, 21, 7, 0, 21, 21, 14, 0, 7, 0, 14, -14, -7, 35, 0, 175, 2560, 2023],
  [0, 70, 105, 0, 63, 7, -42, 49, 42, 49, -35, 28, 42, 21, -35, 0, 28, 7, 210, 2023, 2450]
]

No. 42 | rank(S)=18 | index=1 | dimension=2
P: rank 4, determinant 1500
q_P = 2^{+2}_{2} 3^{-1} 5^{+3}
P_gram = [
  [10, 0, 0, 0],
  [0, 10, 0, 0],
  [0, 0, -2, 1],
  [0, 0, 1, -8]
]
K: rank 18, determinant 500
q_K = 2^{+2}_{6} 5^{+3}
K_gram = [
  [4, 1, -1, 1, 1, -1, 2, -2, -2, 1, 2, 2, -1, 1, -2, -2, 2, 1],
  [1, 4, 1, 0, -1, 1, 0, 0, 1, 2, 0, -1, -2, 1, -2, -2, 2, 2],
  [-1, 1, 4, 1, -2, 2, -2, -1, 0, -1, -2, -2, -1, 1, 1, 1, -1, -1],
  [1, 0, 1, 4, 1, 0, 1, -1, 0, 0, 1, 1, 1, 2, 1, -1, 1, 1],
  [1, -1, -2, 1, 4, -2, 2, 0, 0, 1, 1, 1, 2, 1, -1, -1, 0, 1],
  [-1, 1, 2, 0, -2, 4, -2, 1, 0, -1, 0, -1, -1, 1, 1, 1, -1, -1],
  [2, 0, -2, 1, 2, -2, 4, 0, -1, 2, 1, 2, 1, 1, -1, -1, 2, 2],
  [-2, 0, -1, -1, 0, 1, 0, 4, 2, 0, 0, -1, 1, -1, 0, 1, -1, 0],
  [-2, 1, 0, 0, 0, 0, -1, 2, 4, 1, -1, -1, 0, -1, 0, 0, 0, 1],
  [1, 2, -1, 0, 1, -1, 2, 0, 1, 4, 0, 1, 0, 1, -2, -2, 2, 2],
  [2, 0, -2, 1, 1, 0, 1, 0, -1, 0, 4, 2, 0, 1, -1, -2, 1, 1],
  [2, -1, -2, 1, 1, -1, 2, -1, -1, 1, 2, 4, 0, 0, 0, -1, 1, 1],
  [-1, -2, -1, 1, 2, -1, 1, 1, 0, 0, 0, 0, 4, 0, 1, 0, -1, 0],
  [1, 1, 1, 2, 1, 1, 1, -1, -1, 1, 1, 0, 0, 4, 0, -1, 1, 1],
  [-2, -2, 1, 1, -1, 1, -1, 0, 0, -2, -1, 0, 1, 0, 4, 2, -1, -1],
  [-2, -2, 1, -1, -1, 1, -1, 1, 0, -2, -2, -1, 0, -1, 2, 4, -2, -2],
  [2, 2, -1, 1, 0, -1, 2, -1, 0, 2, 1, 1, -1, 1, -1, -2, 4, 2],
  [1, 2, -1, 1, 1, -1, 2, 0, 1, 2, 1, 1, 0, 1, -1, -2, 2, 4]
]
A_gen: rank 19, determinant 1500; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 43 | rank(S)=18 | index=1 | dimension=2
P: rank 4, determinant 1536
q_P = [2^{-1}4^{+1}]_{2}8^{+2}_{II} 3^{-1}
P_gram = [
  [24, 12, 12, 0],
  [12, 22, 10, 0],
  [12, 10, 6, 0],
  [0, 0, 0, -4]
]
K: rank 18, determinant 512
q_K = [2^{+1}4^{+1}]_{2}8^{+2}_{II}
K_gram = [
  [4, 1, 1, 1, 1, 2, 1, -2, 1, 2, 1, 4, 4, 1, 16, 4, 40, 4],
  [1, 4, -1, -1, 2, 1, 2, -2, 2, 2, 0, 8, 2, -1, 4, 0, 16, 0],
  [1, -1, 4, 2, 1, 2, 1, -1, -2, 0, 2, 0, 4, 2, 28, 3, 40, 8],
  [1, -1, 2, 4, -1, 1, 0, -1, -1, 0, 0, 0, 0, 1, 16, 0, 8, 2],
  [1, 2, 1, -1, 4, 2, 1, -2, 0, 2, 1, 8, 4, 1, 12, 3, 40, 6],
  [2, 1, 2, 1, 2, 4, 2, -2, 0, 2, 2, 6, 6, 1, 24, 6, 48, 7],
  [1, 2, 1, 0, 1, 2, 4, -2, 0, 2, 1, 4, 2, -1, 16, 3, 16, 4],
  [-2, -2, -1, -1, -2, -2, -2, 4, -1, -2, 0, -6, 0, -1, -16, -1, -24, -3],
  [1, 2, -2, -1, 0, 0, 0, -1, 4, 0, 0, 2, 0, 0, -4, -2, 8, -3],
  [2, 2, 0, 0, 2, 2, 2, -2, 0, 4, 0, 8, 2, 0, 8, 5, 24, 4],
  [1, 0, 2, 0, 1, 2, 1, 0, 0, 0, 4, 0, 8, 1, 24, 4, 48, 8],
  [4, 8, 0, 0, 8, 6, 4, -6, 2, 8, 0, 28, 8, 0, 24, 8, 80, 8],
  [4, 2, 4, 0, 4, 6, 2, 0, 0, 2, 8, 8, 22, 2, 52, 12, 128, 18],
  [1, -1, 2, 1, 1, 1, -1, -1, 0, 0, 1, 0, 2, 4, 16, 1, 40, 6],
  [16, 4, 28, 16, 12, 24, 16, -16, -4, 8, 24, 24, 52, 16, 280, 32, 456, 76],
  [4, 0, 3, 0, 3, 6, 3, -1, -2, 5, 4, 8, 12, 1, 32, 16, 80, 14],
  [40, 16, 40, 8, 40, 48, 16, -24, 8, 24, 48, 80, 128, 40, 456, 80, 1104, 152],
  [4, 0, 8, 2, 6, 7, 4, -3, -3, 4, 8, 8, 18, 6, 76, 14, 152, 30]
]
A_gen: rank 19, determinant 1536; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 44 | rank(S)=18 | index=2 | dimension=1
P: rank 3, determinant 256
q_P = [4^{+1}8^{+2}]_{7}
P_gram = [
  [0, -8, 0],
  [-8, 8, 0],
  [0, 0, -4]
]
K: rank 19, determinant 768
q_K = [4^{+1}8^{+2}]_{1} 3^{-1}
K_gram = [
  [24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 24, 6, 0],
  [0, 4, 1, 1, 1, 1, 2, 1, -2, 1, 2, 1, 4, 4, 1, 8, 4, 14, 4],
  [0, 1, 4, -1, -1, 2, 1, 2, -2, 2, 2, 0, 8, 2, -1, 2, 0, 3, 0],
  [0, 1, -1, 4, 2, 1, 2, 1, -1, -2, 0, 2, 0, 4, 2, 14, 3, 13, 8],
  [0, 1, -1, 2, 4, -1, 1, 0, -1, -1, 0, 0, 0, 0, 1, 8, 0, 0, 2],
  [0, 1, 2, 1, -1, 4, 2, 1, -2, 0, 2, 1, 8, 4, 1, 6, 3, 13, 6],
  [0, 2, 1, 2, 1, 2, 4, 2, -2, 0, 2, 2, 6, 6, 1, 12, 6, 15, 7],
  [0, 1, 2, 1, 0, 1, 2, 4, -2, 0, 2, 1, 4, 2, -1, 8, 3, 2, 4],
  [0, -2, -2, -1, -1, -2, -2, -2, 4, -1, -2, 0, -6, 0, -1, -8, -1, -5, -3],
  [0, 1, 2, -2, -1, 0, 0, 0, -1, 4, 0, 0, 2, 0, 0, -2, -2, 4, -3],
  [0, 2, 2, 0, 0, 2, 2, 2, -2, 0, 4, 0, 8, 2, 0, 4, 5, 6, 4],
  [0, 1, 0, 2, 0, 1, 2, 1, 0, 0, 0, 4, 0, 8, 1, 12, 4, 18, 8],
  [0, 4, 8, 0, 0, 8, 6, 4, -6, 2, 8, 0, 28, 8, 0, 12, 8, 20, 8],
  [0, 4, 2, 4, 0, 4, 6, 2, 0, 0, 2, 8, 8, 22, 2, 26, 12, 47, 18],
  [0, 1, -1, 2, 1, 1, 1, -1, -1, 0, 0, 1, 0, 2, 4, 8, 1, 16, 6],
  [12, 8, 2, 14, 8, 6, 12, 8, -8, -2, 4, 12, 12, 26, 8, 76, 28, 76, 38],
  [24, 4, 0, 3, 0, 3, 6, 3, -1, -2, 5, 4, 8, 12, 1, 28, 40, 34, 14],
  [6, 14, 3, 13, 0, 13, 15, 2, -5, 4, 6, 18, 20, 47, 16, 76, 34, 154, 53],
  [0, 4, 0, 8, 2, 6, 7, 4, -3, -3, 4, 8, 8, 18, 6, 38, 14, 53, 30]
]
A_gen: rank 20, determinant 256; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [-1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 8, 2, 0],
  [0, 0, 4, 1, 1, 1, 1, 2, 1, -2, 1, 2, 1, 4, 4, 1, 8, 4, 14, 4],
  [0, 0, 1, 4, -1, -1, 2, 1, 2, -2, 2, 2, 0, 8, 2, -1, 2, 0, 3, 0],
  [0, 0, 1, -1, 4, 2, 1, 2, 1, -1, -2, 0, 2, 0, 4, 2, 14, 3, 13, 8],
  [0, 0, 1, -1, 2, 4, -1, 1, 0, -1, -1, 0, 0, 0, 0, 1, 8, 0, 0, 2],
  [0, 0, 1, 2, 1, -1, 4, 2, 1, -2, 0, 2, 1, 8, 4, 1, 6, 3, 13, 6],
  [0, 0, 2, 1, 2, 1, 2, 4, 2, -2, 0, 2, 2, 6, 6, 1, 12, 6, 15, 7],
  [0, 0, 1, 2, 1, 0, 1, 2, 4, -2, 0, 2, 1, 4, 2, -1, 8, 3, 2, 4],
  [0, 0, -2, -2, -1, -1, -2, -2, -2, 4, -1, -2, 0, -6, 0, -1, -8, -1, -5, -3],
  [0, 0, 1, 2, -2, -1, 0, 0, 0, -1, 4, 0, 0, 2, 0, 0, -2, -2, 4, -3],
  [0, 0, 2, 2, 0, 0, 2, 2, 2, -2, 0, 4, 0, 8, 2, 0, 4, 5, 6, 4],
  [0, 0, 1, 0, 2, 0, 1, 2, 1, 0, 0, 0, 4, 0, 8, 1, 12, 4, 18, 8],
  [0, 0, 4, 8, 0, 0, 8, 6, 4, -6, 2, 8, 0, 28, 8, 0, 12, 8, 20, 8],
  [0, 0, 4, 2, 4, 0, 4, 6, 2, 0, 0, 2, 8, 8, 22, 2, 26, 12, 47, 18],
  [0, 0, 1, -1, 2, 1, 1, 1, -1, -1, 0, 0, 1, 0, 2, 4, 8, 1, 16, 6],
  [0, 4, 8, 2, 14, 8, 6, 12, 8, -8, -2, 4, 12, 12, 26, 8, 76, 28, 76, 38],
  [0, 8, 4, 0, 3, 0, 3, 6, 3, -1, -2, 5, 4, 8, 12, 1, 28, 40, 34, 14],
  [0, 2, 14, 3, 13, 0, 13, 15, 2, -5, 4, 6, 18, 20, 47, 16, 76, 34, 154, 53],
  [0, 0, 4, 0, 8, 2, 6, 7, 4, -3, -3, 4, 8, 8, 18, 6, 38, 14, 53, 30]
]

No. 45 | rank(S)=17 | index=1 | dimension=3
P: rank 5, determinant 1728
q_P = 4^{+3}_{3} 3^{-3}
P_gram = [
  [24, 12, 0, 0, 12],
  [12, 10, 0, 3, 6],
  [0, 0, 12, 0, 0],
  [0, 3, 0, 2, 0],
  [12, 6, 0, 0, 0]
]
K: rank 17, determinant 576
q_K = 4^{+3}_{5} 3^{+2}
K_gram = [
  [4, 2, 2, 1, 0, 2, -1, -1, -1, 2, 12, -2, 20, 24, -2, -4, 1],
  [2, 4, 2, -1, 1, 2, 0, -2, -2, 1, 9, -3, 16, 10, -2, 4, 1],
  [2, 2, 4, 0, -1, 2, -1, -1, -2, 2, 6, -2, 16, 24, 0, 0, -2],
  [1, -1, 0, 4, -2, 0, -2, -1, -1, -1, 0, 2, 0, 8, -1, -15, -3],
  [0, 1, -1, -2, 4, 1, 2, 1, 1, 0, 6, 0, 4, -4, 0, 18, 5],
  [2, 2, 2, 0, 1, 4, -1, -1, -1, 1, 9, -1, 16, 22, -1, 6, 0],
  [-1, 0, -1, -2, 2, -1, 4, 2, 0, 1, 0, 2, 0, -4, 1, 12, 5],
  [-1, -2, -1, -1, 1, -1, 2, 4, 2, 1, -3, 3, -4, 2, 2, 8, 4],
  [-1, -2, -2, -1, 1, -1, 0, 2, 4, 0, -3, 1, -8, -10, 1, 4, 3],
  [2, 1, 2, -1, 0, 1, 1, 1, 0, 4, 6, 0, 16, 24, 0, 2, 3],
  [12, 9, 6, 0, 6, 9, 0, -3, -3, 6, 48, -6, 72, 72, -6, 18, 9],
  [-2, -3, -2, 2, 0, -1, 2, 3, 1, 0, -6, 8, -8, 4, 2, 0, 3],
  [20, 16, 16, 0, 4, 16, 0, -4, -8, 16, 72, -8, 136, 164, -8, 16, 12],
  [24, 10, 24, 8, -4, 22, -4, 2, -10, 24, 72, 4, 164, 280, -4, -8, 6],
  [-2, -2, 0, -1, 0, -1, 1, 2, 1, 0, -6, 2, -8, -4, 4, 8, 0],
  [-4, 4, 0, -15, 18, 6, 12, 8, 4, 2, 18, 0, 16, -8, 8, 112, 21],
  [1, 1, -2, -3, 5, 0, 5, 4, 3, 3, 9, 3, 12, 6, 0, 21, 14]
]
A_gen: rank 18, determinant 1728; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 46 | rank(S)=17 | index=2 | dimension=2
P: rank 4, determinant 288
q_P = [4^{-1}8^{+1}]_{4} 3^{+2}
P_gram = [
  [-24, -12, 0, 0],
  [-12, -2, 0, 3],
  [0, 0, 12, 0],
  [0, 3, 0, 2]
]
K: rank 18, determinant 864
q_K = [4^{-1}8^{+1}]_{4} 3^{-3}
K_gram = [
  [24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 48, 0, 72, -18, 0, -18, -24],
  [0, 4, 2, 2, 1, 0, 2, -1, -1, -1, 2, 12, -2, 20, 2, -2, -4, 1],
  [0, 2, 4, 2, -1, 1, 2, 0, -2, -2, 1, 9, -3, 16, 0, -2, 1, 1],
  [0, 2, 2, 4, 0, -1, 2, -1, -1, -2, 2, 6, -2, 16, 3, 0, 1, -2],
  [0, 1, -1, 0, 4, -2, 0, -2, -1, -1, -1, 0, 2, 0, 1, -1, -12, -3],
  [0, 0, 1, -1, -2, 4, 1, 2, 1, 1, 0, 6, 0, 4, -2, 0, 16, 5],
  [0, 2, 2, 2, 0, 1, 4, -1, -1, -1, 1, 9, -1, 16, 2, -1, 7, 0],
  [0, -1, 0, -1, -2, 2, -1, 4, 2, 0, 1, 0, 2, 0, -2, 1, 12, 5],
  [0, -1, -2, -1, -1, 1, -1, 2, 4, 2, 1, -3, 3, -4, 0, 2, 11, 4],
  [0, -1, -2, -2, -1, 1, -1, 0, 2, 4, 0, -3, 1, -8, -1, 1, 4, 3],
  [0, 2, 1, 2, -1, 0, 1, 1, 1, 0, 4, 6, 0, 16, 2, 0, 4, 3],
  [48, 12, 9, 6, 0, 6, 9, 0, -3, -3, 6, 144, -6, 216, -33, -6, -21, -39],
  [0, -2, -3, -2, 2, 0, -1, 2, 3, 1, 0, -6, 8, -8, -1, 2, 7, 3],
  [72, 20, 16, 16, 0, 4, 16, 0, -4, -8, 16, 216, -8, 352, -43, -8, -35, -60],
  [-18, 2, 0, 3, 1, -2, 2, -2, 0, -1, 2, -33, -1, -43, 18, 0, 11, 15],
  [0, -2, -2, 0, -1, 0, -1, 1, 2, 1, 0, -6, 2, -8, 0, 4, 10, 0],
  [-18, -4, 1, 1, -12, 16, 7, 12, 11, 4, 4, -21, 7, -35, 11, 10, 124, 39],
  [-24, 1, 1, -2, -3, 5, 0, 5, 4, 3, 3, -39, 3, -60, 15, 0, 39, 38]
]
A_gen: rank 19, determinant 288; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [-1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16, 0, 24, -6, 0, -6, -8],
  [0, 0, 4, 2, 2, 1, 0, 2, -1, -1, -1, 2, 12, -2, 20, 2, -2, -4, 1],
  [0, 0, 2, 4, 2, -1, 1, 2, 0, -2, -2, 1, 9, -3, 16, 0, -2, 1, 1],
  [0, 0, 2, 2, 4, 0, -1, 2, -1, -1, -2, 2, 6, -2, 16, 3, 0, 1, -2],
  [0, 0, 1, -1, 0, 4, -2, 0, -2, -1, -1, -1, 0, 2, 0, 1, -1, -12, -3],
  [0, 0, 0, 1, -1, -2, 4, 1, 2, 1, 1, 0, 6, 0, 4, -2, 0, 16, 5],
  [0, 0, 2, 2, 2, 0, 1, 4, -1, -1, -1, 1, 9, -1, 16, 2, -1, 7, 0],
  [0, 0, -1, 0, -1, -2, 2, -1, 4, 2, 0, 1, 0, 2, 0, -2, 1, 12, 5],
  [0, 0, -1, -2, -1, -1, 1, -1, 2, 4, 2, 1, -3, 3, -4, 0, 2, 11, 4],
  [0, 0, -1, -2, -2, -1, 1, -1, 0, 2, 4, 0, -3, 1, -8, -1, 1, 4, 3],
  [0, 0, 2, 1, 2, -1, 0, 1, 1, 1, 0, 4, 6, 0, 16, 2, 0, 4, 3],
  [0, 16, 12, 9, 6, 0, 6, 9, 0, -3, -3, 6, 144, -6, 216, -33, -6, -21, -39],
  [0, 0, -2, -3, -2, 2, 0, -1, 2, 3, 1, 0, -6, 8, -8, -1, 2, 7, 3],
  [0, 24, 20, 16, 16, 0, 4, 16, 0, -4, -8, 16, 216, -8, 352, -43, -8, -35, -60],
  [0, -6, 2, 0, 3, 1, -2, 2, -2, 0, -1, 2, -33, -1, -43, 18, 0, 11, 15],
  [0, 0, -2, -2, 0, -1, 0, -1, 1, 2, 1, 0, -6, 2, -8, 0, 4, 10, 0],
  [0, -6, -4, 1, 1, -12, 16, 7, 12, 11, 4, 4, -21, 7, -35, 11, 10, 124, 39],
  [0, -8, 1, 1, -2, -3, 5, 0, 5, 4, 3, 3, -39, 3, -60, 15, 0, 39, 38]
]

No. 47 | rank(S)=17 | index=2 | dimension=3
P: rank 5, determinant 192
q_P = 4^{+3}_{3} 3^{+1}
P_gram = [
  [-2, -1, 0, 0, 0],
  [-1, -2, 0, 0, 0],
  [0, 0, 8, 4, -40],
  [0, 0, 4, 8, -36],
  [0, 0, -40, -36, 244]
]
K: rank 17, determinant 576
q_K = 4^{+3}_{5} 3^{+2}
K_gram = [
  [4, 1, 2, -2, 2, -1, 0, 0, 1, -2, -2, 2, -2, -1, -4, 40, -12],
  [1, 4, 2, -1, 2, 0, -1, -2, 2, -1, -1, 2, -2, 0, 4, 68, -9],
  [2, 2, 4, -1, 2, 0, 1, 0, 0, -2, 0, 2, -2, -1, 8, 88, -6],
  [-2, -1, -1, 4, 0, -1, 0, -1, -2, 2, 0, 0, 0, 2, 16, -24, 6],
  [2, 2, 2, 0, 4, 0, -1, -1, 1, 0, -1, 2, -2, 0, 16, 72, -6],
  [-1, 0, 0, -1, 0, 4, 0, 0, 1, 0, 1, 0, 1, -1, -4, 16, 3],
  [0, -1, 1, 0, -1, 0, 4, 1, -1, -2, 2, -1, -1, 1, 4, 44, 9],
  [0, -2, 0, -1, -1, 0, 1, 4, -1, 0, 2, -2, 1, -1, 0, -4, 9],
  [1, 2, 0, -2, 1, 1, -1, -1, 4, 0, -1, 0, 0, 0, -4, 32, 0],
  [-2, -1, -2, 2, 0, 0, -2, 0, 0, 4, 0, -1, 2, 1, 12, -40, 9],
  [-2, -1, 0, 0, -1, 1, 2, 2, -1, 0, 4, -2, 1, 0, 8, 28, 15],
  [2, 2, 2, 0, 2, 0, -1, -2, 0, -1, -2, 4, -2, -1, 0, 32, -15],
  [-2, -2, -2, 0, -2, 1, -1, 1, 0, 2, 1, -2, 4, -1, -8, -64, 9],
  [-1, 0, -1, 2, 0, -1, 1, -1, 0, 1, 0, -1, -1, 4, 16, 16, 9],
  [-4, 4, 8, 16, 16, -4, 4, 0, -4, 12, 8, 0, -8, 16, 216, 476, 72],
  [40, 68, 88, -24, 72, 16, 44, -4, 32, -40, 28, 32, -64, 16, 476, 3304, 60],
  [-12, -9, -6, 6, -6, 3, 9, 9, 0, 9, 15, -15, 9, 9, 72, 60, 114]
]
A_gen: rank 18, determinant 192; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2],
  [0, 4, 1, 2, -2, 2, -1, 0, 0, 1, -2, -2, 2, -2, -1, -4, 40, -4],
  [0, 1, 4, 2, -1, 2, 0, -1, -2, 2, -1, -1, 2, -2, 0, 4, 68, -6],
  [0, 2, 2, 4, -1, 2, 0, 1, 0, 0, -2, 0, 2, -2, -1, 8, 88, -4],
  [0, -2, -1, -1, 4, 0, -1, 0, -1, -2, 2, 0, 0, 0, 2, 16, -24, 1],
  [0, 2, 2, 2, 0, 4, 0, -1, -1, 1, 0, -1, 2, -2, 0, 16, 72, -4],
  [0, -1, 0, 0, -1, 0, 4, 0, 0, 1, 0, 1, 0, 1, -1, -4, 16, 1],
  [0, 0, -1, 1, 0, -1, 0, 4, 1, -1, -2, 2, -1, -1, 1, 4, 44, 2],
  [0, 0, -2, 0, -1, -1, 0, 1, 4, -1, 0, 2, -2, 1, -1, 0, -4, 5],
  [0, 1, 2, 0, -2, 1, 1, -1, -1, 4, 0, -1, 0, 0, 0, -4, 32, -2],
  [0, -2, -1, -2, 2, 0, 0, -2, 0, 0, 4, 0, -1, 2, 1, 12, -40, 3],
  [0, -2, -1, 0, 0, -1, 1, 2, 2, -1, 0, 4, -2, 1, 0, 8, 28, 5],
  [0, 2, 2, 2, 0, 2, 0, -1, -2, 0, -1, -2, 4, -2, -1, 0, 32, -6],
  [0, -2, -2, -2, 0, -2, 1, -1, 1, 0, 2, 1, -2, 4, -1, -8, -64, 5],
  [0, -1, 0, -1, 2, 0, -1, 1, -1, 0, 1, 0, -1, -1, 4, 16, 16, 1],
  [0, -4, 4, 8, 16, 16, -4, 4, 0, -4, 12, 8, 0, -8, 16, 216, 476, 4],
  [0, 40, 68, 88, -24, 72, 16, 44, -4, 32, -40, 28, 32, -64, 16, 476, 3304, -76],
  [-2, -4, -6, -4, 1, -4, 1, 2, 5, -2, 3, 5, -6, 5, 1, 4, -76, 16]
]

No. 48 | rank(S)=17 | index=1 | dimension=3
P: rank 5, determinant 1536
q_P = 2^{+3}_{3}8^{-2}_{II} 3^{-1}
P_gram = [
  [24, 0, 0, 12, 12],
  [0, 64, 56, 48, 20],
  [0, 56, 50, 42, 18],
  [12, 48, 42, 38, 20],
  [12, 20, 18, 20, 12]
]
K: rank 17, determinant 512
q_K = 2^{+3}_{5}8^{-2}_{II}
K_gram = [
  [4, 0, -1, 1, -1, 0, 1, 0, -1, -2, 1, 0, 1, -4, -4, 8, 0],
  [0, 4, -2, -2, -2, -2, 2, -2, -1, -1, 2, -6, 2, 0, 2, 16, 0],
  [-1, -2, 4, 2, 2, 1, 0, 0, 2, 2, -2, 6, -1, 6, 4, 16, 8],
  [1, -2, 2, 4, 2, 2, 0, 1, 0, 1, 0, 8, 0, 6, 2, 24, 32],
  [-1, -2, 2, 2, 4, 2, -1, 1, 0, 2, -2, 8, -2, 6, 0, 16, 16],
  [0, -2, 1, 2, 2, 4, -2, 1, -1, 2, -1, 6, -2, 4, -2, -8, 16],
  [1, 2, 0, 0, -1, -2, 4, -2, 0, -1, 2, -2, 2, 0, 4, 32, 8],
  [0, -2, 0, 1, 1, 1, -2, 4, 1, 1, -1, 6, 0, 2, 0, 8, 16],
  [-1, -1, 2, 0, 0, -1, 0, 1, 4, 0, -2, 2, 0, 2, 4, 8, -8],
  [-2, -1, 2, 1, 2, 2, -1, 1, 0, 4, -1, 6, -1, 8, 4, 16, 24],
  [1, 2, -2, 0, -2, -1, 2, -1, -2, -1, 4, -4, 2, -2, 2, 8, 16],
  [0, -6, 6, 8, 8, 6, -2, 6, 2, 6, -4, 28, -2, 20, 6, 80, 80],
  [1, 2, -1, 0, -2, -2, 2, 0, 0, -1, 2, -2, 4, 2, 4, 32, 16],
  [-4, 0, 6, 6, 6, 4, 0, 2, 2, 8, -2, 20, 2, 34, 18, 120, 104],
  [-4, 2, 4, 2, 0, -2, 4, 0, 4, 4, 2, 6, 4, 18, 22, 88, 64],
  [8, 16, 16, 24, 16, -8, 32, 8, 8, 16, 8, 80, 32, 120, 88, 880, 504],
  [0, 0, 8, 32, 16, 16, 8, 16, -8, 24, 16, 80, 16, 104, 64, 504, 560]
]
A_gen: rank 18, determinant 1536; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 49 | rank(S)=17 | index=2 | dimension=2
P: rank 4, determinant 256
q_P = 2^{+2}_{2}8^{+2}_{6}
P_gram = [
  [24, -40, -36, -16],
  [-40, 64, 56, 28],
  [-36, 56, 50, 24],
  [-16, 28, 24, 10]
]
K: rank 18, determinant 768
q_K = 2^{-2}_{2}8^{+2}_{2} 3^{-1}
K_gram = [
  [24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 48, 42],
  [0, 4, 0, -1, 1, -1, 0, 1, 0, -1, -2, 1, 0, 1, -4, -4, 8, 2],
  [0, 0, 4, -2, -2, -2, -2, 2, -2, -1, -1, 2, -6, 2, 0, 2, 16, 2],
  [0, -1, -2, 4, 2, 2, 1, 0, 0, 2, 2, -2, 6, -1, 6, 4, 16, -3],
  [0, 1, -2, 2, 4, 2, 2, 0, 1, 0, 1, 0, 8, 0, 6, 2, 24, 3],
  [0, -1, -2, 2, 2, 4, 2, -1, 1, 0, 2, -2, 8, -2, 6, 0, 16, 0],
  [0, 0, -2, 1, 2, 2, 4, -2, 1, -1, 2, -1, 6, -2, 4, -2, -8, 2],
  [0, 1, 2, 0, 0, -1, -2, 4, -2, 0, -1, 2, -2, 2, 0, 4, 32, 1],
  [0, 0, -2, 0, 1, 1, 1, -2, 4, 1, 1, -1, 6, 0, 2, 0, 8, 1],
  [0, -1, -1, 2, 0, 0, -1, 0, 1, 4, 0, -2, 2, 0, 2, 4, 8, -5],
  [0, -2, -1, 2, 1, 2, 2, -1, 1, 0, 4, -1, 6, -1, 8, 4, 16, 1],
  [0, 1, 2, -2, 0, -2, -1, 2, -1, -2, -1, 4, -4, 2, -2, 2, 8, 5],
  [0, 0, -6, 6, 8, 8, 6, -2, 6, 2, 6, -4, 28, -2, 20, 6, 80, 3],
  [0, 1, 2, -1, 0, -2, -2, 2, 0, 0, -1, 2, -2, 4, 2, 4, 32, 3],
  [0, -4, 0, 6, 6, 6, 4, 0, 2, 2, 8, -2, 20, 2, 34, 18, 120, 7],
  [0, -4, 2, 4, 2, 0, -2, 4, 0, 4, 4, 2, 6, 4, 18, 22, 88, 2],
  [48, 8, 16, 16, 24, 16, -8, 32, 8, 8, 16, 8, 80, 32, 120, 88, 976, 126],
  [42, 2, 2, -3, 3, 0, 2, 1, 1, -5, 1, 5, 3, 3, 7, 2, 126, 88]
]
A_gen: rank 19, determinant 256; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [-1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16, 14],
  [0, 0, 4, 0, -1, 1, -1, 0, 1, 0, -1, -2, 1, 0, 1, -4, -4, 8, 2],
  [0, 0, 0, 4, -2, -2, -2, -2, 2, -2, -1, -1, 2, -6, 2, 0, 2, 16, 2],
  [0, 0, -1, -2, 4, 2, 2, 1, 0, 0, 2, 2, -2, 6, -1, 6, 4, 16, -3],
  [0, 0, 1, -2, 2, 4, 2, 2, 0, 1, 0, 1, 0, 8, 0, 6, 2, 24, 3],
  [0, 0, -1, -2, 2, 2, 4, 2, -1, 1, 0, 2, -2, 8, -2, 6, 0, 16, 0],
  [0, 0, 0, -2, 1, 2, 2, 4, -2, 1, -1, 2, -1, 6, -2, 4, -2, -8, 2],
  [0, 0, 1, 2, 0, 0, -1, -2, 4, -2, 0, -1, 2, -2, 2, 0, 4, 32, 1],
  [0, 0, 0, -2, 0, 1, 1, 1, -2, 4, 1, 1, -1, 6, 0, 2, 0, 8, 1],
  [0, 0, -1, -1, 2, 0, 0, -1, 0, 1, 4, 0, -2, 2, 0, 2, 4, 8, -5],
  [0, 0, -2, -1, 2, 1, 2, 2, -1, 1, 0, 4, -1, 6, -1, 8, 4, 16, 1],
  [0, 0, 1, 2, -2, 0, -2, -1, 2, -1, -2, -1, 4, -4, 2, -2, 2, 8, 5],
  [0, 0, 0, -6, 6, 8, 8, 6, -2, 6, 2, 6, -4, 28, -2, 20, 6, 80, 3],
  [0, 0, 1, 2, -1, 0, -2, -2, 2, 0, 0, -1, 2, -2, 4, 2, 4, 32, 3],
  [0, 0, -4, 0, 6, 6, 6, 4, 0, 2, 2, 8, -2, 20, 2, 34, 18, 120, 7],
  [0, 0, -4, 2, 4, 2, 0, -2, 4, 0, 4, 4, 2, 6, 4, 18, 22, 88, 2],
  [0, 16, 8, 16, 16, 24, 16, -8, 32, 8, 8, 16, 8, 80, 32, 120, 88, 976, 126],
  [0, 14, 2, 2, -3, 3, 0, 2, 1, 1, -5, 1, 5, 3, 3, 7, 2, 126, 88]
]

No. 50 | rank(S)=17 | index=3 | dimension=1
P: rank 4, determinant 2304
q_P = 2^{-2}_{II}8^{-2}_{II} 3^{-2}
P_gram = [
  [0, -16, -12, -4],
  [-16, -32, -32, -12],
  [-12, -32, -36, -14],
  [-4, -12, -14, -4]
]
K: rank 18, determinant 768
q_K = 2^{-2}_{II}8^{-2}_{II} 3^{-1}
K_gram = [
  [6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 6, 12, 30],
  [0, 4, 0, -1, 1, -1, 0, 1, 0, -1, -2, 1, 0, 1, -2, -4, 8, 0],
  [0, 0, 4, -2, -2, -2, -2, 2, -2, -1, -1, 2, -6, 2, 0, 2, 16, 0],
  [0, -1, -2, 4, 2, 2, 1, 0, 0, 2, 2, -2, 6, -1, 3, 4, 16, 8],
  [0, 1, -2, 2, 4, 2, 2, 0, 1, 0, 1, 0, 8, 0, 3, 2, 24, 32],
  [0, -1, -2, 2, 2, 4, 2, -1, 1, 0, 2, -2, 8, -2, 3, 0, 16, 16],
  [0, 0, -2, 1, 2, 2, 4, -2, 1, -1, 2, -1, 6, -2, 2, -2, -8, 16],
  [0, 1, 2, 0, 0, -1, -2, 4, -2, 0, -1, 2, -2, 2, 0, 4, 32, 8],
  [0, 0, -2, 0, 1, 1, 1, -2, 4, 1, 1, -1, 6, 0, 1, 0, 8, 16],
  [0, -1, -1, 2, 0, 0, -1, 0, 1, 4, 0, -2, 2, 0, 1, 4, 8, -8],
  [0, -2, -1, 2, 1, 2, 2, -1, 1, 0, 4, -1, 6, -1, 4, 4, 16, 24],
  [0, 1, 2, -2, 0, -2, -1, 2, -1, -2, -1, 4, -4, 2, -1, 2, 8, 16],
  [0, 0, -6, 6, 8, 8, 6, -2, 6, 2, 6, -4, 28, -2, 10, 6, 80, 80],
  [0, 1, 2, -1, 0, -2, -2, 2, 0, 0, -1, 2, -2, 4, 1, 4, 32, 16],
  [3, -2, 0, 3, 3, 3, 2, 0, 1, 1, 4, -1, 10, 1, 10, 12, 66, 67],
  [6, -4, 2, 4, 2, 0, -2, 4, 0, 4, 4, 2, 6, 4, 12, 28, 100, 94],
  [12, 8, 16, 16, 24, 16, -8, 32, 8, 8, 16, 8, 80, 32, 66, 100, 904, 564],
  [30, 0, 0, 8, 32, 16, 16, 8, 16, -8, 24, 16, 80, 16, 67, 94, 564, 710]
]
A_gen: rank 19, determinant 2304; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 51 | rank(S)=17 | index=4 | dimension=1
P: rank 4, determinant 256
q_P = 2^{+2}_{2}8^{+2}_{6}
P_gram = [
  [16, 8, 8, -8],
  [8, 2, 4, -4],
  [8, 4, 2, -4],
  [-8, -4, -4, 8]
]
K: rank 18, determinant 768
q_K = 2^{-2}_{2}8^{+2}_{2} 3^{-1}
K_gram = [
  [24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 168, 30],
  [0, 4, 0, -1, 1, -1, 0, 1, 0, -1, -2, 1, 0, 1, -4, -4, 8, 2],
  [0, 0, 4, -2, -2, -2, -2, 2, -2, -1, -1, 2, -6, 2, 0, 2, 16, -1],
  [0, -1, -2, 4, 2, 2, 1, 0, 0, 2, 2, -2, 6, -1, 6, 4, 16, 0],
  [0, 1, -2, 2, 4, 2, 2, 0, 1, 0, 1, 0, 8, 0, 6, 2, 24, 7],
  [0, -1, -2, 2, 2, 4, 2, -1, 1, 0, 2, -2, 8, -2, 6, 0, 16, 4],
  [0, 0, -2, 1, 2, 2, 4, -2, 1, -1, 2, -1, 6, -2, 4, -2, -8, 5],
  [0, 1, 2, 0, 0, -1, -2, 4, -2, 0, -1, 2, -2, 2, 0, 4, 32, 0],
  [0, 0, -2, 0, 1, 1, 1, -2, 4, 1, 1, -1, 6, 0, 2, 0, 8, 4],
  [0, -1, -1, 2, 0, 0, -1, 0, 1, 4, 0, -2, 2, 0, 2, 4, 8, -4],
  [0, -2, -1, 2, 1, 2, 2, -1, 1, 0, 4, -1, 6, -1, 8, 4, 16, 4],
  [0, 1, 2, -2, 0, -2, -1, 2, -1, -2, -1, 4, -4, 2, -2, 2, 8, 3],
  [0, 0, -6, 6, 8, 8, 6, -2, 6, 2, 6, -4, 28, -2, 20, 6, 80, 17],
  [0, 1, 2, -1, 0, -2, -2, 2, 0, 0, -1, 2, -2, 4, 2, 4, 32, 2],
  [0, -4, 0, 6, 6, 6, 4, 0, 2, 2, 8, -2, 20, 2, 34, 18, 120, 17],
  [0, -4, 2, 4, 2, 0, -2, 4, 0, 4, 4, 2, 6, 4, 18, 22, 88, 5],
  [168, 8, 16, 16, 24, 16, -8, 32, 8, 8, 16, 8, 80, 32, 120, 88, 2056, 292],
  [30, 2, -1, 0, 7, 4, 5, 0, 4, -4, 4, 3, 17, 2, 17, 5, 292, 62]
]
A_gen: rank 19, determinant 256; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [-1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 56, 10],
  [0, 0, 4, 0, -1, 1, -1, 0, 1, 0, -1, -2, 1, 0, 1, -4, -4, 8, 2],
  [0, 0, 0, 4, -2, -2, -2, -2, 2, -2, -1, -1, 2, -6, 2, 0, 2, 16, -1],
  [0, 0, -1, -2, 4, 2, 2, 1, 0, 0, 2, 2, -2, 6, -1, 6, 4, 16, 0],
  [0, 0, 1, -2, 2, 4, 2, 2, 0, 1, 0, 1, 0, 8, 0, 6, 2, 24, 7],
  [0, 0, -1, -2, 2, 2, 4, 2, -1, 1, 0, 2, -2, 8, -2, 6, 0, 16, 4],
  [0, 0, 0, -2, 1, 2, 2, 4, -2, 1, -1, 2, -1, 6, -2, 4, -2, -8, 5],
  [0, 0, 1, 2, 0, 0, -1, -2, 4, -2, 0, -1, 2, -2, 2, 0, 4, 32, 0],
  [0, 0, 0, -2, 0, 1, 1, 1, -2, 4, 1, 1, -1, 6, 0, 2, 0, 8, 4],
  [0, 0, -1, -1, 2, 0, 0, -1, 0, 1, 4, 0, -2, 2, 0, 2, 4, 8, -4],
  [0, 0, -2, -1, 2, 1, 2, 2, -1, 1, 0, 4, -1, 6, -1, 8, 4, 16, 4],
  [0, 0, 1, 2, -2, 0, -2, -1, 2, -1, -2, -1, 4, -4, 2, -2, 2, 8, 3],
  [0, 0, 0, -6, 6, 8, 8, 6, -2, 6, 2, 6, -4, 28, -2, 20, 6, 80, 17],
  [0, 0, 1, 2, -1, 0, -2, -2, 2, 0, 0, -1, 2, -2, 4, 2, 4, 32, 2],
  [0, 0, -4, 0, 6, 6, 6, 4, 0, 2, 2, 8, -2, 20, 2, 34, 18, 120, 17],
  [0, 0, -4, 2, 4, 2, 0, -2, 4, 0, 4, 4, 2, 6, 4, 18, 22, 88, 5],
  [0, 56, 8, 16, 16, 24, 16, -8, 32, 8, 8, 16, 8, 80, 32, 120, 88, 2056, 292],
  [0, 10, 2, -1, 0, 7, 4, 5, 0, 4, -4, 4, 3, 17, 2, 17, 5, 292, 62]
]

No. 52 | rank(S)=16 | index=1 | dimension=4
P: rank 6, determinant 2187
q_P = 3^{-5}9^{-1}
P_gram = [
  [72, 18, 0, 36, 36, 45],
  [18, 6, 0, 9, 9, 12],
  [0, 0, 36, 0, 21, 18],
  [36, 9, 0, 54, 18, 42],
  [36, 9, 21, 18, 30, 33],
  [45, 12, 18, 42, 33, 48]
]
K: rank 16, determinant 729
q_K = 3^{+4}9^{+1}
K_gram = [
  [4, 1, 1, -2, 1, -1, -1, 0, 6, 1, -2, -3, 3, -2, 9, 0],
  [1, 4, -1, -1, 0, -2, -2, -1, -6, 1, -2, -9, -6, -2, -9, -3],
  [1, -1, 4, -1, 0, 0, -1, 2, 9, 1, -1, -3, 3, 0, 27, 0],
  [-2, -1, -1, 4, 1, 0, 2, 1, 0, -2, 2, 12, 3, 0, 0, 6],
  [1, 0, 0, 1, 4, -2, 1, 2, 9, 1, 0, 6, 9, -2, 27, 3],
  [-1, -2, 0, 0, -2, 4, 0, -1, 0, -2, 2, 6, 0, 2, -18, 3],
  [-1, -2, -1, 2, 1, 0, 4, 0, 3, -1, 2, 9, 6, 0, 0, 3],
  [0, -1, 2, 1, 2, -1, 0, 4, 9, 1, 0, 3, 6, 0, 45, 3],
  [6, -6, 9, 0, 9, 0, 3, 9, 54, 3, 0, 21, 39, -3, 135, 15],
  [1, 1, 1, -2, 1, -2, -1, 1, 3, 4, -2, -9, 0, 0, 36, -3],
  [-2, -2, -1, 2, 0, 2, 2, 0, 0, -2, 4, 12, 3, 1, -9, 6],
  [-3, -9, -3, 12, 6, 6, 9, 3, 21, -9, 12, 66, 30, 0, 0, 33],
  [3, -6, 3, 3, 9, 0, 6, 6, 39, 0, 3, 30, 36, -3, 81, 15],
  [-2, -2, 0, 0, -2, 2, 0, 0, -3, 0, 1, 0, -3, 4, 9, 0],
  [9, -9, 27, 0, 27, -18, 0, 45, 135, 36, -9, 0, 81, 9, 792, 36],
  [0, -3, 0, 6, 3, 3, 3, 3, 15, -3, 6, 33, 15, 0, 36, 24]
]
A_gen: rank 17, determinant 2187; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 53 | rank(S)=16 | index=2 | dimension=2
P: rank 4, determinant 324
q_P = 2^{+2}_{0} 3^{+4}
P_gram = [
  [48, -6, -42, 24],
  [-6, 42, 6, -42],
  [-42, 6, 36, -21],
  [24, -42, -21, 48]
]
K: rank 18, determinant 972
q_K = 2^{-2}_{4} 3^{-5}
K_gram = [
  [72, 18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 180, 144, 0, -38, 0],
  [18, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 48, 36, 0, -10, 0],
  [0, 0, 4, 1, 1, -2, 1, -1, -1, 0, 6, 1, -2, -3, 3, -2, 1, 0],
  [0, 0, 1, 4, -1, -1, 0, -2, -2, -1, -6, 1, -2, -9, -6, -2, 4, -3],
  [0, 0, 1, -1, 4, -1, 0, 0, -1, 2, 9, 1, -1, -3, 3, 0, 3, 0],
  [0, 0, -2, -1, -1, 4, 1, 0, 2, 1, 0, -2, 2, 12, 3, 0, -5, 6],
  [0, 0, 1, 0, 0, 1, 4, -2, 1, 2, 9, 1, 0, 6, 9, -2, -2, 3],
  [0, 0, -1, -2, 0, 0, -2, 4, 0, -1, 0, -2, 2, 6, 0, 2, -4, 3],
  [0, 0, -1, -2, -1, 2, 1, 0, 4, 0, 3, -1, 2, 9, 6, 0, -5, 3],
  [0, 0, 0, -1, 2, 1, 2, -1, 0, 4, 9, 1, 0, 3, 6, 0, 2, 3],
  [0, 0, 6, -6, 9, 0, 9, 0, 3, 9, 54, 3, 0, 21, 39, -3, -5, 15],
  [0, 0, 1, 1, 1, -2, 1, -2, -1, 1, 3, 4, -2, -9, 0, 0, 7, -3],
  [0, 0, -2, -2, -1, 2, 0, 2, 2, 0, 0, -2, 4, 12, 3, 1, -6, 6],
  [180, 48, -3, -9, -3, 12, 6, 6, 9, 3, 21, -9, 12, 522, 390, 0, -128, 33],
  [144, 36, 3, -6, 3, 3, 9, 0, 6, 6, 39, 0, 3, 390, 324, -3, -89, 15],
  [0, 0, -2, -2, 0, 0, -2, 2, 0, 0, -3, 0, 1, 0, -3, 4, 2, 0],
  [-38, -10, 1, 4, 3, -5, -2, -4, -5, 2, -5, 7, -6, -128, -89, 2, 42, -12],
  [0, 0, 0, -3, 0, 6, 3, 3, 3, 3, 15, -3, 6, 33, 15, 0, -12, 24]
]
A_gen: rank 19, determinant 324; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 72, -42, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 180, 144, 0, -38, 0],
  [-1, -42, 25, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -104, -84, 0, 22, 0],
  [0, 0, 0, 4, 1, 1, -2, 1, -1, -1, 0, 6, 1, -2, -3, 3, -2, 1, 0],
  [0, 0, 0, 1, 4, -1, -1, 0, -2, -2, -1, -6, 1, -2, -9, -6, -2, 4, -3],
  [0, 0, 0, 1, -1, 4, -1, 0, 0, -1, 2, 9, 1, -1, -3, 3, 0, 3, 0],
  [0, 0, 0, -2, -1, -1, 4, 1, 0, 2, 1, 0, -2, 2, 12, 3, 0, -5, 6],
  [0, 0, 0, 1, 0, 0, 1, 4, -2, 1, 2, 9, 1, 0, 6, 9, -2, -2, 3],
  [0, 0, 0, -1, -2, 0, 0, -2, 4, 0, -1, 0, -2, 2, 6, 0, 2, -4, 3],
  [0, 0, 0, -1, -2, -1, 2, 1, 0, 4, 0, 3, -1, 2, 9, 6, 0, -5, 3],
  [0, 0, 0, 0, -1, 2, 1, 2, -1, 0, 4, 9, 1, 0, 3, 6, 0, 2, 3],
  [0, 0, 0, 6, -6, 9, 0, 9, 0, 3, 9, 54, 3, 0, 21, 39, -3, -5, 15],
  [0, 0, 0, 1, 1, 1, -2, 1, -2, -1, 1, 3, 4, -2, -9, 0, 0, 7, -3],
  [0, 0, 0, -2, -2, -1, 2, 0, 2, 2, 0, 0, -2, 4, 12, 3, 1, -6, 6],
  [0, 180, -104, -3, -9, -3, 12, 6, 6, 9, 3, 21, -9, 12, 522, 390, 0, -128, 33],
  [0, 144, -84, 3, -6, 3, 3, 9, 0, 6, 6, 39, 0, 3, 390, 324, -3, -89, 15],
  [0, 0, 0, -2, -2, 0, 0, -2, 2, 0, 0, -3, 0, 1, 0, -3, 4, 2, 0],
  [0, -38, 22, 1, 4, 3, -5, -2, -4, -5, 2, -5, 7, -6, -128, -89, 2, 42, -12],
  [0, 0, 0, 0, -3, 0, 6, 3, 3, 3, 3, 15, -3, 6, 33, 15, 0, -12, 24]
]

No. 54 | rank(S)=16 | index=3 | dimension=1
P: rank 4, determinant 729
q_P = 3^{-2}9^{-2}
P_gram = [
  [-18, -9, 0, 0],
  [-9, -6, 0, 0],
  [0, 0, 18, 9],
  [0, 0, 9, 6]
]
K: rank 18, determinant 2187
q_K = 3^{+3}9^{-2}
K_gram = [
  [18, 9, 0, 0, 0, 0, 0, 0, 0, 0, 36, 0, 0, 9, 18, 0, 27, -42],
  [9, 6, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 6, 12, 0, 18, -24],
  [0, 0, 4, 1, 1, -2, 1, -1, -1, 0, 6, 1, -2, -3, 3, -2, 9, -7],
  [0, 0, 1, 4, -1, -1, 0, -2, -2, -1, -6, 1, -2, -9, -6, -2, -9, 11],
  [0, 0, 1, -1, 4, -1, 0, 0, -1, 2, 9, 1, -1, -3, 3, 0, 27, -15],
  [0, 0, -2, -1, -1, 4, 1, 0, 2, 1, 0, -2, 2, 12, 3, 0, 0, -3],
  [0, 0, 1, 0, 0, 1, 4, -2, 1, 2, 9, 1, 0, 6, 9, -2, 27, -19],
  [0, 0, -1, -2, 0, 0, -2, 4, 0, -1, 0, -2, 2, 6, 0, 2, -18, 5],
  [0, 0, -1, -2, -1, 2, 1, 0, 4, 0, 3, -1, 2, 9, 6, 0, 0, -6],
  [0, 0, 0, -1, 2, 1, 2, -1, 0, 4, 9, 1, 0, 3, 6, 0, 45, -23],
  [36, 18, 6, -6, 9, 0, 9, 0, 3, 9, 126, 3, 0, 39, 75, -3, 189, -180],
  [0, 0, 1, 1, 1, -2, 1, -2, -1, 1, 3, 4, -2, -9, 0, 0, 36, -12],
  [0, 0, -2, -2, -1, 2, 0, 2, 2, 0, 0, -2, 4, 12, 3, 1, -9, 0],
  [9, 6, -3, -9, -3, 12, 6, 6, 9, 3, 39, -9, 12, 72, 42, 0, 18, -59],
  [18, 12, 3, -6, 3, 3, 9, 0, 6, 6, 75, 0, 3, 42, 60, -3, 117, -118],
  [0, 0, -2, -2, 0, 0, -2, 2, 0, 0, -3, 0, 1, 0, -3, 4, 9, 0],
  [27, 18, 9, -9, 27, 0, 27, -18, 0, 45, 189, 36, -9, 18, 117, 9, 846, -441],
  [-42, -24, -7, 11, -15, -3, -19, 5, -6, -23, -180, -12, 0, -59, -118, 0, -441, 316]
]
A_gen: rank 19, determinant 729; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0],
  [0, 18, 9, 0, 0, 0, 0, 0, 0, 0, 0, 36, 0, 0, 9, 18, 0, -3, -42],
  [0, 9, 6, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 6, 12, 0, -1, -24],
  [0, 0, 0, 4, 1, 1, -2, 1, -1, -1, 0, 6, 1, -2, -3, 3, -2, 3, -7],
  [0, 0, 0, 1, 4, -1, -1, 0, -2, -2, -1, -6, 1, -2, -9, -6, -2, -3, 11],
  [0, 0, 0, 1, -1, 4, -1, 0, 0, -1, 2, 9, 1, -1, -3, 3, 0, 9, -15],
  [0, 0, 0, -2, -1, -1, 4, 1, 0, 2, 1, 0, -2, 2, 12, 3, 0, 0, -3],
  [0, 0, 0, 1, 0, 0, 1, 4, -2, 1, 2, 9, 1, 0, 6, 9, -2, 9, -19],
  [0, 0, 0, -1, -2, 0, 0, -2, 4, 0, -1, 0, -2, 2, 6, 0, 2, -6, 5],
  [0, 0, 0, -1, -2, -1, 2, 1, 0, 4, 0, 3, -1, 2, 9, 6, 0, 0, -6],
  [0, 0, 0, 0, -1, 2, 1, 2, -1, 0, 4, 9, 1, 0, 3, 6, 0, 15, -23],
  [0, 36, 18, 6, -6, 9, 0, 9, 0, 3, 9, 126, 3, 0, 39, 75, -3, 39, -180],
  [0, 0, 0, 1, 1, 1, -2, 1, -2, -1, 1, 3, 4, -2, -9, 0, 0, 12, -12],
  [0, 0, 0, -2, -2, -1, 2, 0, 2, 2, 0, 0, -2, 4, 12, 3, 1, -3, 0],
  [0, 9, 6, -3, -9, -3, 12, 6, 6, 9, 3, 39, -9, 12, 72, 42, 0, -1, -59],
  [0, 18, 12, 3, -6, 3, 3, 9, 0, 6, 6, 75, 0, 3, 42, 60, -3, 25, -118],
  [0, 0, 0, -2, -2, 0, 0, -2, 2, 0, 0, -3, 0, 1, 0, -3, 4, 3, 0],
  [-2, -3, -1, 3, -3, 9, 0, 9, -6, 0, 15, 39, 12, -3, -1, 25, 3, 90, -117],
  [0, -42, -24, -7, 11, -15, -3, -19, 5, -6, -23, -180, -12, 0, -59, -118, 0, -117, 316]
]

No. 55 | rank(S)=16 | index=2 | dimension=4
P: rank 6, determinant 243
q_P = 3^{+3}9^{-1}
P_gram = [
  [-2, -1, 0, 0, 0, 0],
  [-1, -2, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0],
  [0, 0, 1, 2, 0, 0],
  [0, 0, 0, 0, 18, 9],
  [0, 0, 0, 0, 9, 6]
]
K: rank 16, determinant 729
q_K = 3^{+4}9^{+1}
K_gram = [
  [4, 1, 1, -2, 1, -1, -1, 0, 1, 1, -2, -3, 6, -2, 18, -6],
  [1, 4, -1, -1, 0, -2, -2, -1, 2, 1, -2, -9, -3, -2, -9, -3],
  [1, -1, 4, -1, 0, 0, -1, 2, -1, 1, -1, -3, 0, 0, 0, -6],
  [-2, -1, -1, 4, 1, 0, 2, 1, -1, -2, 2, 12, 3, 0, 0, 15],
  [1, 0, 0, 1, 4, -2, 1, 2, 1, 1, 0, 6, 12, -2, 36, 15],
  [-1, -2, 0, 0, -2, 4, 0, -1, -2, -2, 2, 6, -6, 2, -9, -6],
  [-1, -2, -1, 2, 1, 0, 4, 0, 0, -1, 2, 9, 9, 0, 18, 12],
  [0, -1, 2, 1, 2, -1, 0, 4, -1, 1, 0, 3, 6, 0, 18, 9],
  [1, 2, -1, -1, 1, -2, 0, -1, 4, 2, -2, -6, 6, -1, 27, 3],
  [1, 1, 1, -2, 1, -2, -1, 1, 2, 4, -2, -9, 3, 0, 27, 0],
  [-2, -2, -1, 2, 0, 2, 2, 0, -2, -2, 4, 12, 0, 1, 0, 9],
  [-3, -9, -3, 12, 6, 6, 9, 3, -6, -9, 12, 66, 24, 0, 63, 54],
  [6, -3, 0, 3, 12, -6, 9, 6, 6, 3, 0, 24, 60, -6, 171, 51],
  [-2, -2, 0, 0, -2, 2, 0, 0, -1, 0, 1, 0, -6, 4, 0, -3],
  [18, -9, 0, 0, 36, -9, 18, 18, 27, 27, 0, 63, 171, 0, 792, 162],
  [-6, -3, -6, 15, 15, -6, 12, 9, 3, 0, 9, 54, 51, -3, 162, 108]
]
A_gen: rank 17, determinant 243; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2],
  [0, 4, 1, 1, -2, 1, -1, -1, 0, 1, 1, -2, -3, 6, -2, 18, -5],
  [0, 1, 4, -1, -1, 0, -2, -2, -1, 2, 1, -2, -9, -3, -2, -9, 7],
  [0, 1, -1, 4, -1, 0, 0, -1, 2, -1, 1, -1, -3, 0, 0, 0, -2],
  [0, -2, -1, -1, 4, 1, 0, 2, 1, -1, -2, 2, 12, 3, 0, 0, -4],
  [0, 1, 0, 0, 1, 4, -2, 1, 2, 1, 1, 0, 6, 12, -2, 36, -7],
  [0, -1, -2, 0, 0, -2, 4, 0, -1, -2, -2, 2, 6, -6, 2, -9, -2],
  [0, -1, -2, -1, 2, 1, 0, 4, 0, 0, -1, 2, 9, 9, 0, 18, -7],
  [0, 0, -1, 2, 1, 2, -1, 0, 4, -1, 1, 0, 3, 6, 0, 18, -4],
  [0, 1, 2, -1, -1, 1, -2, 0, -1, 4, 2, -2, -6, 6, -1, 27, 1],
  [0, 1, 1, 1, -2, 1, -2, -1, 1, 2, 4, -2, -9, 3, 0, 27, 3],
  [0, -2, -2, -1, 2, 0, 2, 2, 0, -2, -2, 4, 12, 0, 1, 0, -4],
  [0, -3, -9, -3, 12, 6, 6, 9, 3, -6, -9, 12, 66, 24, 0, 63, -39],
  [0, 6, -3, 0, 3, 12, -6, 9, 6, 6, 3, 0, 24, 60, -6, 171, -39],
  [0, -2, -2, 0, 0, -2, 2, 0, 0, -1, 0, 1, 0, -6, 4, 0, 3],
  [0, 18, -9, 0, 0, 36, -9, 18, 18, 27, 27, 0, 63, 171, 0, 792, -108],
  [-2, -5, 7, -2, -4, -7, -2, -7, -4, 1, 3, -4, -39, -39, 3, -108, 44]
]

No. 56 | rank(S)=16 | index=6 | dimension=2
P: rank 6, determinant 243
q_P = 3^{+3}9^{-1}
P_gram = [
  [-2, -1, 0, 0, 0, 0],
  [-1, -2, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0],
  [0, 0, 1, 2, 0, 0],
  [0, 0, 0, 0, 18, 9],
  [0, 0, 0, 0, 9, 6]
]
K: rank 16, determinant 729
q_K = 3^{+4}9^{+1}
K_gram = [
  [4, 1, 1, -2, 1, -1, -1, 0, 1, 1, -2, -3, 6, -2, 18, -6],
  [1, 4, -1, -1, 0, -2, -2, -1, 2, 1, -2, -9, -3, -2, -9, -3],
  [1, -1, 4, -1, 0, 0, -1, 2, -1, 1, -1, -3, 0, 0, 0, -6],
  [-2, -1, -1, 4, 1, 0, 2, 1, -1, -2, 2, 12, 3, 0, 0, 15],
  [1, 0, 0, 1, 4, -2, 1, 2, 1, 1, 0, 6, 12, -2, 36, 15],
  [-1, -2, 0, 0, -2, 4, 0, -1, -2, -2, 2, 6, -6, 2, -9, -6],
  [-1, -2, -1, 2, 1, 0, 4, 0, 0, -1, 2, 9, 9, 0, 18, 12],
  [0, -1, 2, 1, 2, -1, 0, 4, -1, 1, 0, 3, 6, 0, 18, 9],
  [1, 2, -1, -1, 1, -2, 0, -1, 4, 2, -2, -6, 6, -1, 27, 3],
  [1, 1, 1, -2, 1, -2, -1, 1, 2, 4, -2, -9, 3, 0, 27, 0],
  [-2, -2, -1, 2, 0, 2, 2, 0, -2, -2, 4, 12, 0, 1, 0, 9],
  [-3, -9, -3, 12, 6, 6, 9, 3, -6, -9, 12, 66, 24, 0, 63, 54],
  [6, -3, 0, 3, 12, -6, 9, 6, 6, 3, 0, 24, 60, -6, 171, 51],
  [-2, -2, 0, 0, -2, 2, 0, 0, -1, 0, 1, 0, -6, 4, 0, -3],
  [18, -9, 0, 0, 36, -9, 18, 18, 27, 27, 0, 63, 171, 0, 792, 162],
  [-6, -3, -6, 15, 15, -6, 12, 9, 3, 0, 9, 54, 51, -3, 162, 108]
]
A_gen: rank 17, determinant 243; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2],
  [0, 4, 1, 1, -2, 1, -1, -1, 0, 1, 1, -2, -3, 6, -2, 18, -5],
  [0, 1, 4, -1, -1, 0, -2, -2, -1, 2, 1, -2, -9, -3, -2, -9, 7],
  [0, 1, -1, 4, -1, 0, 0, -1, 2, -1, 1, -1, -3, 0, 0, 0, -2],
  [0, -2, -1, -1, 4, 1, 0, 2, 1, -1, -2, 2, 12, 3, 0, 0, -4],
  [0, 1, 0, 0, 1, 4, -2, 1, 2, 1, 1, 0, 6, 12, -2, 36, -7],
  [0, -1, -2, 0, 0, -2, 4, 0, -1, -2, -2, 2, 6, -6, 2, -9, -2],
  [0, -1, -2, -1, 2, 1, 0, 4, 0, 0, -1, 2, 9, 9, 0, 18, -7],
  [0, 0, -1, 2, 1, 2, -1, 0, 4, -1, 1, 0, 3, 6, 0, 18, -4],
  [0, 1, 2, -1, -1, 1, -2, 0, -1, 4, 2, -2, -6, 6, -1, 27, 1],
  [0, 1, 1, 1, -2, 1, -2, -1, 1, 2, 4, -2, -9, 3, 0, 27, 3],
  [0, -2, -2, -1, 2, 0, 2, 2, 0, -2, -2, 4, 12, 0, 1, 0, -4],
  [0, -3, -9, -3, 12, 6, 6, 9, 3, -6, -9, 12, 66, 24, 0, 63, -39],
  [0, 6, -3, 0, 3, 12, -6, 9, 6, 6, 3, 0, 24, 60, -6, 171, -39],
  [0, -2, -2, 0, 0, -2, 2, 0, 0, -1, 0, 1, 0, -6, 4, 0, 3],
  [0, 18, -9, 0, 0, 36, -9, 18, 18, 27, 27, 0, 63, 171, 0, 792, -108],
  [-2, -5, 7, -2, -4, -7, -2, -7, -4, 1, 3, -4, -39, -39, 3, -108, 44]
]

No. 57 | rank(S)=16 | index=6 | dimension=2
P: rank 6, determinant 243
q_P = 3^{+3}9^{-1}
P_gram = [
  [-2, -1, 0, 0, 0, 0],
  [-1, -2, 0, 0, 0, 0],
  [0, 0, 2, 1, 0, 0],
  [0, 0, 1, 2, 0, 0],
  [0, 0, 0, 0, 18, 9],
  [0, 0, 0, 0, 9, 6]
]
K: rank 16, determinant 729
q_K = 3^{+4}9^{+1}
K_gram = [
  [4, 1, 1, -2, 1, -1, -1, 0, 1, 1, -2, -3, 6, -2, 18, -6],
  [1, 4, -1, -1, 0, -2, -2, -1, 2, 1, -2, -9, -3, -2, -9, -3],
  [1, -1, 4, -1, 0, 0, -1, 2, -1, 1, -1, -3, 0, 0, 0, -6],
  [-2, -1, -1, 4, 1, 0, 2, 1, -1, -2, 2, 12, 3, 0, 0, 15],
  [1, 0, 0, 1, 4, -2, 1, 2, 1, 1, 0, 6, 12, -2, 36, 15],
  [-1, -2, 0, 0, -2, 4, 0, -1, -2, -2, 2, 6, -6, 2, -9, -6],
  [-1, -2, -1, 2, 1, 0, 4, 0, 0, -1, 2, 9, 9, 0, 18, 12],
  [0, -1, 2, 1, 2, -1, 0, 4, -1, 1, 0, 3, 6, 0, 18, 9],
  [1, 2, -1, -1, 1, -2, 0, -1, 4, 2, -2, -6, 6, -1, 27, 3],
  [1, 1, 1, -2, 1, -2, -1, 1, 2, 4, -2, -9, 3, 0, 27, 0],
  [-2, -2, -1, 2, 0, 2, 2, 0, -2, -2, 4, 12, 0, 1, 0, 9],
  [-3, -9, -3, 12, 6, 6, 9, 3, -6, -9, 12, 66, 24, 0, 63, 54],
  [6, -3, 0, 3, 12, -6, 9, 6, 6, 3, 0, 24, 60, -6, 171, 51],
  [-2, -2, 0, 0, -2, 2, 0, 0, -1, 0, 1, 0, -6, 4, 0, -3],
  [18, -9, 0, 0, 36, -9, 18, 18, 27, 27, 0, 63, 171, 0, 792, 162],
  [-6, -3, -6, 15, 15, -6, 12, 9, 3, 0, 9, 54, 51, -3, 162, 108]
]
A_gen: rank 17, determinant 243; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2],
  [0, 4, 1, 1, -2, 1, -1, -1, 0, 1, 1, -2, -3, 6, -2, 18, -5],
  [0, 1, 4, -1, -1, 0, -2, -2, -1, 2, 1, -2, -9, -3, -2, -9, 7],
  [0, 1, -1, 4, -1, 0, 0, -1, 2, -1, 1, -1, -3, 0, 0, 0, -2],
  [0, -2, -1, -1, 4, 1, 0, 2, 1, -1, -2, 2, 12, 3, 0, 0, -4],
  [0, 1, 0, 0, 1, 4, -2, 1, 2, 1, 1, 0, 6, 12, -2, 36, -7],
  [0, -1, -2, 0, 0, -2, 4, 0, -1, -2, -2, 2, 6, -6, 2, -9, -2],
  [0, -1, -2, -1, 2, 1, 0, 4, 0, 0, -1, 2, 9, 9, 0, 18, -7],
  [0, 0, -1, 2, 1, 2, -1, 0, 4, -1, 1, 0, 3, 6, 0, 18, -4],
  [0, 1, 2, -1, -1, 1, -2, 0, -1, 4, 2, -2, -6, 6, -1, 27, 1],
  [0, 1, 1, 1, -2, 1, -2, -1, 1, 2, 4, -2, -9, 3, 0, 27, 3],
  [0, -2, -2, -1, 2, 0, 2, 2, 0, -2, -2, 4, 12, 0, 1, 0, -4],
  [0, -3, -9, -3, 12, 6, 6, 9, 3, -6, -9, 12, 66, 24, 0, 63, -39],
  [0, 6, -3, 0, 3, 12, -6, 9, 6, 6, 3, 0, 24, 60, -6, 171, -39],
  [0, -2, -2, 0, 0, -2, 2, 0, 0, -1, 0, 1, 0, -6, 4, 0, 3],
  [0, 18, -9, 0, 0, 36, -9, 18, 18, 27, 27, 0, 63, 171, 0, 792, -108],
  [-2, -5, 7, -2, -4, -7, -2, -7, -4, 1, 3, -4, -39, -39, 3, -108, 44]
]

No. 58 | rank(S)=16 | index=1 | dimension=4
P: rank 6, determinant 3888
q_P = 2^{+4}_{II} 3^{-5}
P_gram = [
  [8, 12, 6, 4, 10, 0],
  [12, 24, 12, 6, 18, 0],
  [6, 12, 42, 3, 30, 0],
  [4, 6, 3, 38, 5, 15],
  [10, 18, 30, 5, 26, 0],
  [0, 0, 0, 15, 0, 6]
]
K: rank 16, determinant 1296
q_K = 2^{+4}_{II} 3^{+4}
K_gram = [
  [6, 3, 0, 2, 2, -3, -2, -2, 2, -3, 3, 1, 5, -24, 6, 17],
  [3, 6, -1, 0, -1, -3, -2, -1, 3, -1, 3, 5, 5, -12, -6, 8],
  [0, -1, 4, 2, 0, 1, 0, 1, -1, -2, 6, 4, 2, 6, 12, 8],
  [2, 0, 2, 4, 2, 0, -1, -1, 1, -2, 6, 6, 0, 0, 12, 15],
  [2, -1, 0, 2, 4, -1, 0, -2, 0, -1, 0, -2, -2, -12, 6, 10],
  [-3, -3, 1, 0, -1, 4, 1, 1, -1, 1, 3, 3, -3, 24, 6, -6],
  [-2, -2, 0, -1, 0, 1, 4, 2, -2, 1, 3, -5, 1, 18, 6, -5],
  [-2, -1, 1, -1, -2, 1, 2, 4, -2, 0, 3, -3, 3, 18, 6, -9],
  [2, 3, -1, 1, 0, -1, -2, -2, 4, -1, 3, 7, 1, -6, 0, 10],
  [-3, -1, -2, -2, -1, 1, 1, 0, -1, 4, -6, -2, -4, 12, -12, -13],
  [3, 3, 6, 6, 0, 3, 3, 3, 3, -6, 36, 18, 12, 48, 48, 33],
  [1, 5, 4, 6, -2, 3, -5, -3, 7, -2, 18, 32, 0, 24, 12, 27],
  [5, 5, 2, 0, -2, -3, 1, 3, 1, -4, 12, 0, 16, 0, 18, 13],
  [-24, -12, 6, 0, -12, 24, 18, 18, -6, 12, 48, 24, 0, 264, 66, -42],
  [6, -6, 12, 12, 6, 6, 6, 6, 0, -12, 48, 12, 18, 66, 108, 54],
  [17, 8, 8, 15, 10, -6, -5, -9, 10, -13, 33, 27, 13, -42, 54, 94]
]
A_gen: rank 17, determinant 3888; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 59 | rank(S)=16 | index=2 | dimension=2
P: rank 4, determinant 1296
q_P = 4^{-2}_{II} 3^{+4}
P_gram = [
  [144, -144, -72, -30],
  [-144, 192, 54, 30],
  [-72, 54, 42, 15],
  [-30, 30, 15, 6]
]
K: rank 18, determinant 3888
q_K = 4^{-2}_{II} 3^{-5}
K_gram = [
  [8, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 4, 20, 26, 44, 16],
  [12, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 6, 36, 42, 72, 24],
  [0, 0, 6, 3, 0, 2, 2, -3, -2, -2, 2, -3, 3, -1, 5, -12, 6, 17],
  [0, 0, 3, 6, -1, 0, -1, -3, -2, -1, 3, -1, 3, 1, 5, -6, -6, 8],
  [0, 0, 0, -1, 4, 2, 0, 1, 0, 1, -1, -2, 6, -1, 2, 3, 12, 8],
  [0, 0, 2, 0, 2, 4, 2, 0, -1, -1, 1, -2, 6, 0, 0, 0, 12, 15],
  [0, 0, 2, -1, 0, 2, 4, -1, 0, -2, 0, -1, 0, -1, -2, -6, 6, 10],
  [0, 0, -3, -3, 1, 0, -1, 4, 1, 1, -1, 1, 3, 0, -3, 12, 6, -6],
  [0, 0, -2, -2, 0, -1, 0, 1, 4, 2, -2, 1, 3, -4, 1, 9, 6, -5],
  [0, 0, -2, -1, 1, -1, -2, 1, 2, 4, -2, 0, 3, -3, 3, 9, 6, -9],
  [0, 0, 2, 3, -1, 1, 0, -1, -2, -2, 4, -1, 3, 2, 1, -3, 0, 10],
  [0, 0, -3, -1, -2, -2, -1, 1, 1, 0, -1, 4, -6, 2, -4, 6, -12, -13],
  [12, 24, 3, 3, 6, 6, 0, 3, 3, 3, 3, -6, 60, -3, 48, 66, 120, 57],
  [4, 6, -1, 1, -1, 0, -1, 0, -4, -3, 2, 2, -3, 10, 4, 7, 4, 5],
  [20, 36, 5, 5, 2, 0, -2, -3, 1, 3, 1, -4, 48, 4, 72, 68, 134, 53],
  [26, 42, -12, -6, 3, 0, -6, 12, 9, 9, -3, 6, 66, 7, 68, 152, 179, 31],
  [44, 72, 6, -6, 12, 12, 6, 6, 6, 6, 0, -12, 120, 4, 134, 179, 356, 142],
  [16, 24, 17, 8, 8, 15, 10, -6, -5, -9, 10, -13, 57, 5, 53, 31, 142, 126]
]
A_gen: rank 19, determinant 1296; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 8, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 4, 20, 26, 44, 16],
  [-1, 4, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 2, 12, 14, 24, 8],
  [0, 0, 0, 6, 3, 0, 2, 2, -3, -2, -2, 2, -3, 3, -1, 5, -12, 6, 17],
  [0, 0, 0, 3, 6, -1, 0, -1, -3, -2, -1, 3, -1, 3, 1, 5, -6, -6, 8],
  [0, 0, 0, 0, -1, 4, 2, 0, 1, 0, 1, -1, -2, 6, -1, 2, 3, 12, 8],
  [0, 0, 0, 2, 0, 2, 4, 2, 0, -1, -1, 1, -2, 6, 0, 0, 0, 12, 15],
  [0, 0, 0, 2, -1, 0, 2, 4, -1, 0, -2, 0, -1, 0, -1, -2, -6, 6, 10],
  [0, 0, 0, -3, -3, 1, 0, -1, 4, 1, 1, -1, 1, 3, 0, -3, 12, 6, -6],
  [0, 0, 0, -2, -2, 0, -1, 0, 1, 4, 2, -2, 1, 3, -4, 1, 9, 6, -5],
  [0, 0, 0, -2, -1, 1, -1, -2, 1, 2, 4, -2, 0, 3, -3, 3, 9, 6, -9],
  [0, 0, 0, 2, 3, -1, 1, 0, -1, -2, -2, 4, -1, 3, 2, 1, -3, 0, 10],
  [0, 0, 0, -3, -1, -2, -2, -1, 1, 1, 0, -1, 4, -6, 2, -4, 6, -12, -13],
  [0, 12, 8, 3, 3, 6, 6, 0, 3, 3, 3, 3, -6, 60, -3, 48, 66, 120, 57],
  [0, 4, 2, -1, 1, -1, 0, -1, 0, -4, -3, 2, 2, -3, 10, 4, 7, 4, 5],
  [0, 20, 12, 5, 5, 2, 0, -2, -3, 1, 3, 1, -4, 48, 4, 72, 68, 134, 53],
  [0, 26, 14, -12, -6, 3, 0, -6, 12, 9, 9, -3, 6, 66, 7, 68, 152, 179, 31],
  [0, 44, 24, 6, -6, 12, 12, 6, 6, 6, 6, 0, -12, 120, 4, 134, 179, 356, 142],
  [0, 16, 8, 17, 8, 8, 15, 10, -6, -5, -9, 10, -13, 57, 5, 53, 31, 142, 126]
]

No. 60 | rank(S)=16 | index=2 | dimension=2
P: rank 4, determinant 432
q_P = 4^{+2}_{2} 3^{-3}
P_gram = [
  [-4, 4, 0, -2],
  [4, -4, -6, -4],
  [0, -6, 30, 27],
  [-2, -4, 27, 26]
]
K: rank 18, determinant 1296
q_K = 4^{+2}_{6} 3^{-4}
K_gram = [
  [12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 30, 6, -4],
  [0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 12, -6, 24, -4],
  [0, 0, 6, 3, 0, 2, 2, -3, -2, -2, 2, -3, 3, 1, 5, -15, 3, 4],
  [0, 0, 3, 6, -1, 0, -1, -3, -2, -1, 3, -1, 3, 5, 5, -11, -3, 1],
  [0, 0, 0, -1, 4, 2, 0, 1, 0, 1, -1, -2, 6, 4, 2, 0, 6, 2],
  [0, 0, 2, 0, 2, 4, 2, 0, -1, -1, 1, -2, 6, 6, 0, -3, 6, 5],
  [0, 0, 2, -1, 0, 2, 4, -1, 0, -2, 0, -1, 0, -2, -2, -4, 3, 4],
  [0, 0, -3, -3, 1, 0, -1, 4, 1, 1, -1, 1, 3, 3, -3, 12, 3, -1],
  [0, 0, -2, -2, 0, -1, 0, 1, 4, 2, -2, 1, 3, -5, 1, 11, 3, -2],
  [0, 0, -2, -1, 1, -1, -2, 1, 2, 4, -2, 0, 3, -3, 3, 9, 3, -4],
  [0, 0, 2, 3, -1, 1, 0, -1, -2, -2, 4, -1, 3, 7, 1, -7, 0, 3],
  [0, 0, -3, -1, -2, -2, -1, 1, 1, 0, -1, 4, -6, -2, -4, 9, -6, -3],
  [24, 0, 3, 3, 6, 6, 0, 3, 3, 3, 3, -6, 84, 18, 12, 69, 36, -1],
  [0, 12, 1, 5, 4, 6, -2, 3, -5, -3, 7, -2, 18, 44, 12, -10, 30, 5],
  [0, 12, 5, 5, 2, 0, -2, -3, 1, 3, 1, -4, 12, 12, 28, -14, 33, -5],
  [30, -6, -15, -11, 0, -3, -4, 12, 11, 9, -7, 9, 69, -10, -14, 144, 12, -19],
  [6, 24, 3, -3, 6, 6, 3, 3, 3, 3, 0, -6, 36, 30, 33, 12, 78, -4],
  [-4, -4, 4, 1, 2, 5, 4, -1, -2, -4, 3, -3, -1, 5, -5, -19, -4, 12]
]
A_gen: rank 19, determinant 432; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 12, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 30, 6, -4],
  [-2, -4, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, 4, 4, -12, 6, 0],
  [0, 0, 0, 6, 3, 0, 2, 2, -3, -2, -2, 2, -3, 3, 1, 5, -15, 3, 4],
  [0, 0, 0, 3, 6, -1, 0, -1, -3, -2, -1, 3, -1, 3, 5, 5, -11, -3, 1],
  [0, 0, 0, 0, -1, 4, 2, 0, 1, 0, 1, -1, -2, 6, 4, 2, 0, 6, 2],
  [0, 0, 0, 2, 0, 2, 4, 2, 0, -1, -1, 1, -2, 6, 6, 0, -3, 6, 5],
  [0, 0, 0, 2, -1, 0, 2, 4, -1, 0, -2, 0, -1, 0, -2, -2, -4, 3, 4],
  [0, 0, 0, -3, -3, 1, 0, -1, 4, 1, 1, -1, 1, 3, 3, -3, 12, 3, -1],
  [0, 0, 0, -2, -2, 0, -1, 0, 1, 4, 2, -2, 1, 3, -5, 1, 11, 3, -2],
  [0, 0, 0, -2, -1, 1, -1, -2, 1, 2, 4, -2, 0, 3, -3, 3, 9, 3, -4],
  [0, 0, 0, 2, 3, -1, 1, 0, -1, -2, -2, 4, -1, 3, 7, 1, -7, 0, 3],
  [0, 0, 0, -3, -1, -2, -2, -1, 1, 1, 0, -1, 4, -6, -2, -4, 9, -6, -3],
  [0, 24, -8, 3, 3, 6, 6, 0, 3, 3, 3, 3, -6, 84, 18, 12, 69, 36, -1],
  [0, 0, 4, 1, 5, 4, 6, -2, 3, -5, -3, 7, -2, 18, 44, 12, -10, 30, 5],
  [0, 0, 4, 5, 5, 2, 0, -2, -3, 1, 3, 1, -4, 12, 12, 28, -14, 33, -5],
  [0, 30, -12, -15, -11, 0, -3, -4, 12, 11, 9, -7, 9, 69, -10, -14, 144, 12, -19],
  [0, 6, 6, 3, -3, 6, 6, 3, 3, 3, 3, 0, -6, 36, 30, 33, 12, 78, -4],
  [0, -4, 0, 4, 1, 2, 5, 4, -1, -2, -4, 3, -3, -1, 5, -5, -19, -4, 12]
]

No. 61 | rank(S)=16 | index=3 | dimension=2
P: rank 6, determinant 3888
q_P = 2^{+4}_{II} 3^{-5}
P_gram = [
  [-72, -36, -36, -18, -48, -48],
  [-36, -24, -18, -12, -24, -24],
  [-36, -18, -16, -10, -24, -24],
  [-18, -12, -10, -4, -12, -12],
  [-48, -24, -24, -12, -30, -33],
  [-48, -24, -24, -12, -33, -30]
]
K: rank 16, determinant 1296
q_K = 2^{+4}_{II} 3^{+4}
K_gram = [
  [6, 3, 0, 2, 2, -3, -2, -2, 2, -3, 3, 1, 5, -24, 6, 17],
  [3, 6, -1, 0, -1, -3, -2, -1, 3, -1, 3, 5, 5, -12, -6, 8],
  [0, -1, 4, 2, 0, 1, 0, 1, -1, -2, 6, 4, 2, 6, 12, 8],
  [2, 0, 2, 4, 2, 0, -1, -1, 1, -2, 6, 6, 0, 0, 12, 15],
  [2, -1, 0, 2, 4, -1, 0, -2, 0, -1, 0, -2, -2, -12, 6, 10],
  [-3, -3, 1, 0, -1, 4, 1, 1, -1, 1, 3, 3, -3, 24, 6, -6],
  [-2, -2, 0, -1, 0, 1, 4, 2, -2, 1, 3, -5, 1, 18, 6, -5],
  [-2, -1, 1, -1, -2, 1, 2, 4, -2, 0, 3, -3, 3, 18, 6, -9],
  [2, 3, -1, 1, 0, -1, -2, -2, 4, -1, 3, 7, 1, -6, 0, 10],
  [-3, -1, -2, -2, -1, 1, 1, 0, -1, 4, -6, -2, -4, 12, -12, -13],
  [3, 3, 6, 6, 0, 3, 3, 3, 3, -6, 36, 18, 12, 48, 48, 33],
  [1, 5, 4, 6, -2, 3, -5, -3, 7, -2, 18, 32, 0, 24, 12, 27],
  [5, 5, 2, 0, -2, -3, 1, 3, 1, -4, 12, 0, 16, 0, 18, 13],
  [-24, -12, 6, 0, -12, 24, 18, 18, -6, 12, 48, 24, 0, 264, 66, -42],
  [6, -6, 12, 12, 6, 6, 6, 6, 0, -12, 48, 12, 18, 66, 108, 54],
  [17, 8, 8, 15, 10, -6, -5, -9, 10, -13, 33, 27, 13, -42, 54, 94]
]
A_gen: rank 17, determinant 3888; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 62 | rank(S)=16 | index=6 | dimension=1
P: rank 4, determinant 1296
q_P = 4^{-2}_{II} 3^{+4}
P_gram = [
  [0, -12, 12, 6],
  [-12, -24, 24, 12],
  [12, 24, -18, -9],
  [6, 12, -9, -6]
]
K: rank 18, determinant 3888
q_K = 4^{-2}_{II} 3^{-5}
K_gram = [
  [8, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16, 4, 0, 10, 8, -8],
  [-4, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, 4, 0, -8, 2, 16],
  [0, 0, 6, 3, 0, 2, 2, -3, -2, -2, 2, -3, 3, 1, 5, -14, 0, 17],
  [0, 0, 3, 6, -1, 0, -1, -3, -2, -1, 3, -1, 3, 5, 5, -10, -8, 8],
  [0, 0, 0, -1, 4, 2, 0, 1, 0, 1, -1, -2, 6, 4, 2, -2, 3, 8],
  [0, 0, 2, 0, 2, 4, 2, 0, -1, -1, 1, -2, 6, 6, 0, -6, 3, 15],
  [0, 0, 2, -1, 0, 2, 4, -1, 0, -2, 0, -1, 0, -2, -2, -5, 5, 10],
  [0, 0, -3, -3, 1, 0, -1, 4, 1, 1, -1, 1, 3, 3, -3, 9, 3, -6],
  [0, 0, -2, -2, 0, -1, 0, 1, 4, 2, -2, 1, 3, -5, 1, 10, 5, -5],
  [0, 0, -2, -1, 1, -1, -2, 1, 2, 4, -2, 0, 3, -3, 3, 9, 3, -9],
  [0, 0, 2, 3, -1, 1, 0, -1, -2, -2, 4, -1, 3, 7, 1, -8, -4, 10],
  [0, 0, -3, -1, -2, -2, -1, 1, 1, 0, -1, 4, -6, -2, -4, 10, -3, -13],
  [16, -8, 3, 3, 6, 6, 0, 3, 3, 3, 3, -6, 68, 26, 12, 17, 25, 17],
  [4, 4, 1, 5, 4, 6, -2, 3, -5, -3, 7, -2, 26, 40, 0, -11, 0, 35],
  [0, 0, 5, 5, 2, 0, -2, -3, 1, 3, 1, -4, 12, 0, 16, -6, 1, 13],
  [10, -8, -14, -10, -2, -6, -5, 9, 10, 9, -8, 10, 17, -11, -6, 70, 18, -67],
  [8, 2, 0, -8, 3, 3, 5, 3, 5, 3, -4, -3, 25, 0, 1, 18, 38, 11],
  [-8, 16, 17, 8, 8, 15, 10, -6, -5, -9, 10, -13, 17, 35, 13, -67, 11, 126]
]
A_gen: rank 19, determinant 1296; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 8, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16, 4, 0, 10, 8, -8],
  [-2, -4, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, 0, 0, -6, -2, 8],
  [0, 0, 0, 6, 3, 0, 2, 2, -3, -2, -2, 2, -3, 3, 1, 5, -14, 0, 17],
  [0, 0, 0, 3, 6, -1, 0, -1, -3, -2, -1, 3, -1, 3, 5, 5, -10, -8, 8],
  [0, 0, 0, 0, -1, 4, 2, 0, 1, 0, 1, -1, -2, 6, 4, 2, -2, 3, 8],
  [0, 0, 0, 2, 0, 2, 4, 2, 0, -1, -1, 1, -2, 6, 6, 0, -6, 3, 15],
  [0, 0, 0, 2, -1, 0, 2, 4, -1, 0, -2, 0, -1, 0, -2, -2, -5, 5, 10],
  [0, 0, 0, -3, -3, 1, 0, -1, 4, 1, 1, -1, 1, 3, 3, -3, 9, 3, -6],
  [0, 0, 0, -2, -2, 0, -1, 0, 1, 4, 2, -2, 1, 3, -5, 1, 10, 5, -5],
  [0, 0, 0, -2, -1, 1, -1, -2, 1, 2, 4, -2, 0, 3, -3, 3, 9, 3, -9],
  [0, 0, 0, 2, 3, -1, 1, 0, -1, -2, -2, 4, -1, 3, 7, 1, -8, -4, 10],
  [0, 0, 0, -3, -1, -2, -2, -1, 1, 1, 0, -1, 4, -6, -2, -4, 10, -3, -13],
  [0, 16, -8, 3, 3, 6, 6, 0, 3, 3, 3, 3, -6, 68, 26, 12, 17, 25, 17],
  [0, 4, 0, 1, 5, 4, 6, -2, 3, -5, -3, 7, -2, 26, 40, 0, -11, 0, 35],
  [0, 0, 0, 5, 5, 2, 0, -2, -3, 1, 3, 1, -4, 12, 0, 16, -6, 1, 13],
  [0, 10, -6, -14, -10, -2, -6, -5, 9, 10, 9, -8, 10, 17, -11, -6, 70, 18, -67],
  [0, 8, -2, 0, -8, 3, 3, 5, 3, 5, 3, -4, -3, 25, 0, 1, 18, 38, 11],
  [0, -8, 8, 17, 8, 8, 15, 10, -6, -5, -9, 10, -13, 17, 35, 13, -67, 11, 126]
]

No. 63 | rank(S)=16 | index=2 | dimension=4
P: rank 6, determinant 432
q_P = 2^{+4}_{II} 3^{+3}
P_gram = [
  [-8, -4, -4, -2, 0, 0],
  [-4, -8, -2, -4, 0, 0],
  [-4, -2, 0, 0, 0, 0],
  [-2, -4, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 1, 2]
]
K: rank 16, determinant 1296
q_K = 2^{+4}_{II} 3^{+4}
K_gram = [
  [6, 3, 0, 2, 2, -3, -2, -2, 2, -3, 3, 0, 16, -24, 6, 16],
  [3, 6, -1, 0, -1, -3, -2, -1, 3, -1, 1, 2, 8, -12, -6, 2],
  [0, -1, 4, 2, 0, 1, 0, 1, -1, -2, 0, 0, 6, 6, 12, 6],
  [2, 0, 2, 4, 2, 0, -1, -1, 1, -2, 0, 0, 10, 0, 12, 13],
  [2, -1, 0, 2, 4, -1, 0, -2, 0, -1, 0, -2, 6, -12, 6, 12],
  [-3, -3, 1, 0, -1, 4, 1, 1, -1, 1, -1, 2, -6, 24, 6, -6],
  [-2, -2, 0, -1, 0, 1, 4, 2, -2, 1, -2, -2, -6, 18, 6, 0],
  [-2, -1, 1, -1, -2, 1, 2, 4, -2, 0, -1, 0, -6, 18, 6, -3],
  [2, 3, -1, 1, 0, -1, -2, -2, 4, -1, 1, 2, 8, -6, 0, 2],
  [-3, -1, -2, -2, -1, 1, 1, 0, -1, 4, -2, 0, -12, 12, -12, -12],
  [3, 1, 0, 0, 0, -1, -2, -1, 1, -2, 4, 2, 8, -18, 0, 5],
  [0, 2, 0, 0, -2, 2, -2, 0, 2, 0, 2, 8, 2, 12, 0, -4],
  [16, 8, 6, 10, 6, -6, -6, -6, 8, -12, 8, 2, 60, -48, 42, 54],
  [-24, -12, 6, 0, -12, 24, 18, 18, -6, 12, -18, 12, -48, 264, 66, -36],
  [6, -6, 12, 12, 6, 6, 6, 6, 0, -12, 0, 0, 42, 66, 108, 60],
  [16, 2, 6, 13, 12, -6, 0, -3, 2, -12, 5, -4, 54, -36, 60, 78]
]
A_gen: rank 17, determinant 432; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0],
  [0, 6, 3, 0, 2, 2, -3, -2, -2, 2, -3, 3, 0, 16, -9, 6, 16],
  [0, 3, 6, -1, 0, -1, -3, -2, -1, 3, -1, 1, 2, 8, -5, -6, 2],
  [0, 0, -1, 4, 2, 0, 1, 0, 1, -1, -2, 0, 0, 6, 0, 12, 6],
  [0, 2, 0, 2, 4, 2, 0, -1, -1, 1, -2, 0, 0, 10, -2, 12, 13],
  [0, 2, -1, 0, 2, 4, -1, 0, -2, 0, -1, 0, -2, 6, -4, 6, 12],
  [0, -3, -3, 1, 0, -1, 4, 1, 1, -1, 1, -1, 2, -6, 7, 6, -6],
  [0, -2, -2, 0, -1, 0, 1, 4, 2, -2, 1, -2, -2, -6, 5, 6, 0],
  [0, -2, -1, 1, -1, -2, 1, 2, 4, -2, 0, -1, 0, -6, 5, 6, -3],
  [0, 2, 3, -1, 1, 0, -1, -2, -2, 4, -1, 1, 2, 8, -3, 0, 2],
  [0, -3, -1, -2, -2, -1, 1, 1, 0, -1, 4, -2, 0, -12, 6, -12, -12],
  [0, 3, 1, 0, 0, 0, -1, -2, -1, 1, -2, 4, 2, 8, -6, 0, 5],
  [0, 0, 2, 0, 0, -2, 2, -2, 0, 2, 0, 2, 8, 2, 2, 0, -4],
  [0, 16, 8, 6, 10, 6, -6, -6, -6, 8, -12, 8, 2, 60, -24, 42, 54],
  [-1, -9, -5, 0, -2, -4, 7, 5, 5, -3, 6, -6, 2, -24, 23, 6, -21],
  [0, 6, -6, 12, 12, 6, 6, 6, 6, 0, -12, 0, 0, 42, 6, 108, 60],
  [0, 16, 2, 6, 13, 12, -6, 0, -3, 2, -12, 5, -4, 54, -21, 60, 78]
]

No. 64 | rank(S)=16 | index=6 | dimension=2
P: rank 6, determinant 432
q_P = 2^{+4}_{II} 3^{+3}
P_gram = [
  [-8, -4, -4, -2, 0, 0],
  [-4, -8, -2, -4, 0, 0],
  [-4, -2, 0, 0, 0, 0],
  [-2, -4, 0, 0, 0, 0],
  [0, 0, 0, 0, 2, 1],
  [0, 0, 0, 0, 1, 2]
]
K: rank 16, determinant 1296
q_K = 2^{+4}_{II} 3^{+4}
K_gram = [
  [6, 3, 0, 2, 2, -3, -2, -2, 2, -3, 3, 0, 16, -24, 6, 16],
  [3, 6, -1, 0, -1, -3, -2, -1, 3, -1, 1, 2, 8, -12, -6, 2],
  [0, -1, 4, 2, 0, 1, 0, 1, -1, -2, 0, 0, 6, 6, 12, 6],
  [2, 0, 2, 4, 2, 0, -1, -1, 1, -2, 0, 0, 10, 0, 12, 13],
  [2, -1, 0, 2, 4, -1, 0, -2, 0, -1, 0, -2, 6, -12, 6, 12],
  [-3, -3, 1, 0, -1, 4, 1, 1, -1, 1, -1, 2, -6, 24, 6, -6],
  [-2, -2, 0, -1, 0, 1, 4, 2, -2, 1, -2, -2, -6, 18, 6, 0],
  [-2, -1, 1, -1, -2, 1, 2, 4, -2, 0, -1, 0, -6, 18, 6, -3],
  [2, 3, -1, 1, 0, -1, -2, -2, 4, -1, 1, 2, 8, -6, 0, 2],
  [-3, -1, -2, -2, -1, 1, 1, 0, -1, 4, -2, 0, -12, 12, -12, -12],
  [3, 1, 0, 0, 0, -1, -2, -1, 1, -2, 4, 2, 8, -18, 0, 5],
  [0, 2, 0, 0, -2, 2, -2, 0, 2, 0, 2, 8, 2, 12, 0, -4],
  [16, 8, 6, 10, 6, -6, -6, -6, 8, -12, 8, 2, 60, -48, 42, 54],
  [-24, -12, 6, 0, -12, 24, 18, 18, -6, 12, -18, 12, -48, 264, 66, -36],
  [6, -6, 12, 12, 6, 6, 6, 6, 0, -12, 0, 0, 42, 66, 108, 60],
  [16, 2, 6, 13, 12, -6, 0, -3, 2, -12, 5, -4, 54, -36, 60, 78]
]
A_gen: rank 17, determinant 432; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0],
  [0, 6, 3, 0, 2, 2, -3, -2, -2, 2, -3, 3, 0, 16, -9, 6, 16],
  [0, 3, 6, -1, 0, -1, -3, -2, -1, 3, -1, 1, 2, 8, -5, -6, 2],
  [0, 0, -1, 4, 2, 0, 1, 0, 1, -1, -2, 0, 0, 6, 0, 12, 6],
  [0, 2, 0, 2, 4, 2, 0, -1, -1, 1, -2, 0, 0, 10, -2, 12, 13],
  [0, 2, -1, 0, 2, 4, -1, 0, -2, 0, -1, 0, -2, 6, -4, 6, 12],
  [0, -3, -3, 1, 0, -1, 4, 1, 1, -1, 1, -1, 2, -6, 7, 6, -6],
  [0, -2, -2, 0, -1, 0, 1, 4, 2, -2, 1, -2, -2, -6, 5, 6, 0],
  [0, -2, -1, 1, -1, -2, 1, 2, 4, -2, 0, -1, 0, -6, 5, 6, -3],
  [0, 2, 3, -1, 1, 0, -1, -2, -2, 4, -1, 1, 2, 8, -3, 0, 2],
  [0, -3, -1, -2, -2, -1, 1, 1, 0, -1, 4, -2, 0, -12, 6, -12, -12],
  [0, 3, 1, 0, 0, 0, -1, -2, -1, 1, -2, 4, 2, 8, -6, 0, 5],
  [0, 0, 2, 0, 0, -2, 2, -2, 0, 2, 0, 2, 8, 2, 2, 0, -4],
  [0, 16, 8, 6, 10, 6, -6, -6, -6, 8, -12, 8, 2, 60, -24, 42, 54],
  [-1, -9, -5, 0, -2, -4, 7, 5, 5, -3, 6, -6, 2, -24, 23, 6, -21],
  [0, 6, -6, 12, 12, 6, 6, 6, 6, 0, -12, 0, 0, 42, 6, 108, 60],
  [0, 16, 2, 6, 13, 12, -6, 0, -3, 2, -12, 5, -4, 54, -21, 60, 78]
]

No. 65 | rank(S)=16 | index=1 | dimension=4
P: rank 6, determinant 1728
q_P = 2^{-2}_{II}4^{-2}_{II} 3^{-3}
P_gram = [
  [24, 0, 12, 0, 12, 12],
  [0, 4, 0, 2, 0, 0],
  [12, 0, 10, 0, 7, 6],
  [0, 2, 0, 4, 0, 0],
  [12, 0, 7, 0, 6, 6],
  [12, 0, 6, 0, 6, 0]
]
K: rank 16, determinant 576
q_K = 2^{-2}_{II}4^{-2}_{II} 3^{+2}
K_gram = [
  [4, 1, -2, -2, -2, -2, 2, 2, -1, 0, -2, 1, 18, -10, -10, 13],
  [1, 4, 0, -2, -2, -2, 2, 2, -2, 0, -1, -1, 12, -4, -4, 4],
  [-2, 0, 4, 2, 0, 1, -1, -2, 1, 4, 0, -2, -12, 12, 8, -13],
  [-2, -2, 2, 4, 2, 1, -2, -2, 1, 4, 0, 0, -12, 12, 8, -7],
  [-2, -2, 0, 2, 4, 2, -2, -2, 1, 0, 2, 1, -6, 10, 6, -2],
  [-2, -2, 1, 1, 2, 4, -1, -2, 2, 0, 2, -1, -12, 16, 8, -9],
  [2, 2, -1, -2, -2, -1, 4, 1, -2, -2, -2, -1, 12, 0, -8, 4],
  [2, 2, -2, -2, -2, -2, 1, 4, -1, 0, -1, 0, 12, -12, -4, 8],
  [-1, -2, 1, 1, 1, 2, -2, -1, 4, 2, 2, -1, -12, 8, 8, -5],
  [0, 0, 4, 4, 0, 0, -2, 0, 2, 12, -2, -2, -6, 18, 10, -8],
  [-2, -1, 0, 0, 2, 2, -2, -1, 2, -2, 4, 0, -6, 2, 6, -1],
  [1, -1, -2, 0, 1, -1, -1, 0, -1, -2, 0, 4, 12, -12, -4, 11],
  [18, 12, -12, -12, -6, -12, 12, 12, -12, -6, -6, 12, 156, -60, -48, 90],
  [-10, -4, 12, 12, 10, 16, 0, -12, 8, 18, 2, -12, -60, 132, 44, -58],
  [-10, -4, 8, 8, 6, 8, -8, -4, 8, 10, 6, -4, -48, 44, 44, -38],
  [13, 4, -13, -7, -2, -9, 4, 8, -5, -8, -1, 11, 90, -58, -38, 78]
]
A_gen: rank 17, determinant 1728; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 66 | rank(S)=16 | index=2 | dimension=3
P: rank 5, determinant 288
q_P = 2^{-2}_{II}8^{+1}_{1} 3^{+2}
P_gram = [
  [-24, 0, -12, 0, -12],
  [0, 4, 0, 2, 0],
  [-12, 0, -2, 0, -5],
  [0, 2, 0, 4, 0],
  [-12, 0, -5, 0, -6]
]
K: rank 17, determinant 864
q_K = 2^{-2}_{II}8^{+1}_{7} 3^{-3}
K_gram = [
  [24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 48, 72, -78, -12],
  [0, 4, 1, -2, -2, -2, -2, 2, 2, -1, 0, -2, 1, 18, -10, -11, -1],
  [0, 1, 4, 0, -2, -2, -2, 2, 2, -2, 0, -1, -1, 12, -4, -8, -4],
  [0, -2, 0, 4, 2, 0, 1, -1, -2, 1, 4, 0, -2, -12, 12, 3, -3],
  [0, -2, -2, 2, 4, 2, 1, -2, -2, 1, 4, 0, 0, -12, 12, 3, 3],
  [0, -2, -2, 0, 2, 4, 2, -2, -2, 1, 0, 2, 1, -6, 10, 1, 4],
  [0, -2, -2, 1, 1, 2, 4, -1, -2, 2, 0, 2, -1, -12, 16, 3, 1],
  [0, 2, 2, -1, -2, -2, -1, 4, 1, -2, -2, -2, -1, 12, 0, -10, -6],
  [0, 2, 2, -2, -2, -2, -2, 1, 4, -1, 0, -1, 0, 12, -12, -4, 0],
  [0, -1, -2, 1, 1, 1, 2, -2, -1, 4, 2, 2, -1, -12, 8, 6, 5],
  [24, 0, 0, 4, 4, 0, 0, -2, 0, 2, 36, -2, -2, 42, 90, -86, -12],
  [0, -2, -1, 0, 0, 2, 2, -2, -1, 2, -2, 4, 0, -6, 2, 6, 5],
  [0, 1, -1, -2, 0, 1, -1, -1, 0, -1, -2, 0, 4, 12, -12, -3, 3],
  [48, 18, 12, -12, -12, -6, -12, 12, 12, -12, 42, -6, 12, 252, 84, -252, -36],
  [72, -10, -4, 12, 12, 10, 16, 0, -12, 8, 90, 2, -12, 84, 348, -253, -42],
  [-78, -11, -8, 3, 3, 1, 3, -10, -4, 6, -86, 6, -3, -252, -253, 344, 53],
  [-12, -1, -4, -3, 3, 4, 1, -6, 0, 5, -12, 5, 3, -36, -42, 53, 30]
]
A_gen: rank 18, determinant 288; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [-1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 16, 24, -26, -4],
  [0, 0, 4, 1, -2, -2, -2, -2, 2, 2, -1, 0, -2, 1, 18, -10, -11, -1],
  [0, 0, 1, 4, 0, -2, -2, -2, 2, 2, -2, 0, -1, -1, 12, -4, -8, -4],
  [0, 0, -2, 0, 4, 2, 0, 1, -1, -2, 1, 4, 0, -2, -12, 12, 3, -3],
  [0, 0, -2, -2, 2, 4, 2, 1, -2, -2, 1, 4, 0, 0, -12, 12, 3, 3],
  [0, 0, -2, -2, 0, 2, 4, 2, -2, -2, 1, 0, 2, 1, -6, 10, 1, 4],
  [0, 0, -2, -2, 1, 1, 2, 4, -1, -2, 2, 0, 2, -1, -12, 16, 3, 1],
  [0, 0, 2, 2, -1, -2, -2, -1, 4, 1, -2, -2, -2, -1, 12, 0, -10, -6],
  [0, 0, 2, 2, -2, -2, -2, -2, 1, 4, -1, 0, -1, 0, 12, -12, -4, 0],
  [0, 0, -1, -2, 1, 1, 1, 2, -2, -1, 4, 2, 2, -1, -12, 8, 6, 5],
  [0, 8, 0, 0, 4, 4, 0, 0, -2, 0, 2, 36, -2, -2, 42, 90, -86, -12],
  [0, 0, -2, -1, 0, 0, 2, 2, -2, -1, 2, -2, 4, 0, -6, 2, 6, 5],
  [0, 0, 1, -1, -2, 0, 1, -1, -1, 0, -1, -2, 0, 4, 12, -12, -3, 3],
  [0, 16, 18, 12, -12, -12, -6, -12, 12, 12, -12, 42, -6, 12, 252, 84, -252, -36],
  [0, 24, -10, -4, 12, 12, 10, 16, 0, -12, 8, 90, 2, -12, 84, 348, -253, -42],
  [0, -26, -11, -8, 3, 3, 1, 3, -10, -4, 6, -86, 6, -3, -252, -253, 344, 53],
  [0, -4, -1, -4, -3, 3, 4, 1, -6, 0, 5, -12, 5, 3, -36, -42, 53, 30]
]

No. 67 | rank(S)=16 | index=3 | dimension=2
P: rank 6, determinant 1728
q_P = 2^{-2}_{II}4^{-2}_{II} 3^{-3}
P_gram = [
  [-2, 1, 0, 0, 0, 0],
  [1, -2, 0, 0, 0, 0],
  [0, 0, 8, -4, 0, 0],
  [0, 0, -4, 8, 0, 0],
  [0, 0, 0, 0, 4, -2],
  [0, 0, 0, 0, -2, 4]
]
K: rank 16, determinant 576
q_K = 2^{-2}_{II}4^{-2}_{II} 3^{+2}
K_gram = [
  [4, 1, -2, -2, -2, -2, 2, 2, -1, 0, -2, 1, 18, -10, -10, 13],
  [1, 4, 0, -2, -2, -2, 2, 2, -2, 0, -1, -1, 12, -4, -4, 4],
  [-2, 0, 4, 2, 0, 1, -1, -2, 1, 4, 0, -2, -12, 12, 8, -13],
  [-2, -2, 2, 4, 2, 1, -2, -2, 1, 4, 0, 0, -12, 12, 8, -7],
  [-2, -2, 0, 2, 4, 2, -2, -2, 1, 0, 2, 1, -6, 10, 6, -2],
  [-2, -2, 1, 1, 2, 4, -1, -2, 2, 0, 2, -1, -12, 16, 8, -9],
  [2, 2, -1, -2, -2, -1, 4, 1, -2, -2, -2, -1, 12, 0, -8, 4],
  [2, 2, -2, -2, -2, -2, 1, 4, -1, 0, -1, 0, 12, -12, -4, 8],
  [-1, -2, 1, 1, 1, 2, -2, -1, 4, 2, 2, -1, -12, 8, 8, -5],
  [0, 0, 4, 4, 0, 0, -2, 0, 2, 12, -2, -2, -6, 18, 10, -8],
  [-2, -1, 0, 0, 2, 2, -2, -1, 2, -2, 4, 0, -6, 2, 6, -1],
  [1, -1, -2, 0, 1, -1, -1, 0, -1, -2, 0, 4, 12, -12, -4, 11],
  [18, 12, -12, -12, -6, -12, 12, 12, -12, -6, -6, 12, 156, -60, -48, 90],
  [-10, -4, 12, 12, 10, 16, 0, -12, 8, 18, 2, -12, -60, 132, 44, -58],
  [-10, -4, 8, 8, 6, 8, -8, -4, 8, 10, 6, -4, -48, 44, 44, -38],
  [13, 4, -13, -7, -2, -9, 4, 8, -5, -8, -1, 11, 90, -58, -38, 78]
]
A_gen: rank 17, determinant 1728; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 68 | rank(S)=16 | index=2 | dimension=4
P: rank 6, determinant 192
q_P = 2^{-2}_{II}4^{-2}_{II} 3^{+1}
P_gram = [
  [-6, -3, 0, 0, 0, 0],
  [-3, -2, 0, 0, 0, 0],
  [0, 0, 24, 12, 16, 8],
  [0, 0, 12, 8, 8, 4],
  [0, 0, 16, 8, 12, 6],
  [0, 0, 8, 4, 6, 4]
]
K: rank 16, determinant 576
q_K = 2^{-2}_{II}4^{-2}_{II} 3^{+2}
K_gram = [
  [4, 1, -2, -2, -2, -2, 2, 2, -1, 0, -2, 1, 2, -4, -4, -2],
  [1, 4, 0, -2, -2, -2, 2, 2, -2, 0, -1, -1, 4, 4, -4, -6],
  [-2, 0, 4, 2, 0, 1, -1, -2, 1, 4, 0, -2, -4, 4, 0, -1],
  [-2, -2, 2, 4, 2, 1, -2, -2, 1, 4, 0, 0, -4, 0, 4, 5],
  [-2, -2, 0, 2, 4, 2, -2, -2, 1, 0, 2, 1, 2, 8, 12, 2],
  [-2, -2, 1, 1, 2, 4, -1, -2, 2, 0, 2, -1, -2, 12, 8, -1],
  [2, 2, -1, -2, -2, -1, 4, 1, -2, -2, -2, -1, 2, 4, -8, -6],
  [2, 2, -2, -2, -2, -2, 1, 4, -1, 0, -1, 0, 2, -4, -4, 1],
  [-1, -2, 1, 1, 1, 2, -2, -1, 4, 2, 2, -1, -4, 4, 8, 2],
  [0, 0, 4, 4, 0, 0, -2, 0, 2, 12, -2, -2, -6, 4, 4, 2],
  [-2, -1, 0, 0, 2, 2, -2, -1, 2, -2, 4, 0, 2, 8, 12, 0],
  [1, -1, -2, 0, 1, -1, -1, 0, -1, -2, 0, 4, 4, -8, 4, 3],
  [2, 4, -4, -4, 2, -2, 2, 2, -4, -6, 2, 4, 20, 16, 16, -10],
  [-4, 4, 4, 0, 8, 12, 4, -4, 4, 4, 8, -8, 16, 104, 52, -32],
  [-4, -4, 0, 4, 12, 8, -8, -4, 8, 4, 12, 4, 16, 52, 72, -4],
  [-2, -6, -1, 5, 2, -1, -6, 1, 2, 2, 0, 3, -10, -32, -4, 26]
]
A_gen: rank 17, determinant 192; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2],
  [0, 4, 1, -2, -2, -2, -2, 2, 2, -1, 0, -2, 1, 2, -4, -4, -2],
  [0, 1, 4, 0, -2, -2, -2, 2, 2, -2, 0, -1, -1, 4, 4, -4, -6],
  [0, -2, 0, 4, 2, 0, 1, -1, -2, 1, 4, 0, -2, -4, 4, 0, 3],
  [0, -2, -2, 2, 4, 2, 1, -2, -2, 1, 4, 0, 0, -4, 0, 4, 5],
  [0, -2, -2, 0, 2, 4, 2, -2, -2, 1, 0, 2, 1, 2, 8, 12, -6],
  [0, -2, -2, 1, 1, 2, 4, -1, -2, 2, 0, 2, -1, -2, 12, 8, -4],
  [0, 2, 2, -1, -2, -2, -1, 4, 1, -2, -2, -2, -1, 2, 4, -8, -4],
  [0, 2, 2, -2, -2, -2, -2, 1, 4, -1, 0, -1, 0, 2, -4, -4, 0],
  [0, -1, -2, 1, 1, 1, 2, -2, -1, 4, 2, 2, -1, -4, 4, 8, 1],
  [0, 0, 0, 4, 4, 0, 0, -2, 0, 2, 12, -2, -2, -6, 4, 4, 4],
  [0, -2, -1, 0, 0, 2, 2, -2, -1, 2, -2, 4, 0, 2, 8, 12, -7],
  [0, 1, -1, -2, 0, 1, -1, -1, 0, -1, -2, 0, 4, 4, -8, 4, -2],
  [0, 2, 4, -4, -4, 2, -2, 2, 2, -4, -6, 2, 4, 20, 16, 16, -32],
  [0, -4, 4, 4, 0, 8, 12, 4, -4, 4, 4, 8, -8, 16, 104, 52, -72],
  [0, -4, -4, 0, 4, 12, 8, -8, -4, 8, 4, 12, 4, 16, 52, 72, -52],
  [-2, -2, -6, 3, 5, -6, -4, -4, 0, 1, 4, -7, -2, -32, -72, -52, 80]
]

No. 69 | rank(S)=16 | index=6 | dimension=2
P: rank 6, determinant 192
q_P = 2^{-2}_{II}4^{-2}_{II} 3^{+1}
P_gram = [
  [-6, -3, 0, 0, 0, 0],
  [-3, -2, 0, 0, 0, 0],
  [0, 0, 24, 12, 16, 8],
  [0, 0, 12, 8, 8, 4],
  [0, 0, 16, 8, 12, 6],
  [0, 0, 8, 4, 6, 4]
]
K: rank 16, determinant 576
q_K = 2^{-2}_{II}4^{-2}_{II} 3^{+2}
K_gram = [
  [4, 1, -2, -2, -2, -2, 2, 2, -1, 0, -2, 1, 2, -4, -4, -2],
  [1, 4, 0, -2, -2, -2, 2, 2, -2, 0, -1, -1, 4, 4, -4, -6],
  [-2, 0, 4, 2, 0, 1, -1, -2, 1, 4, 0, -2, -4, 4, 0, -1],
  [-2, -2, 2, 4, 2, 1, -2, -2, 1, 4, 0, 0, -4, 0, 4, 5],
  [-2, -2, 0, 2, 4, 2, -2, -2, 1, 0, 2, 1, 2, 8, 12, 2],
  [-2, -2, 1, 1, 2, 4, -1, -2, 2, 0, 2, -1, -2, 12, 8, -1],
  [2, 2, -1, -2, -2, -1, 4, 1, -2, -2, -2, -1, 2, 4, -8, -6],
  [2, 2, -2, -2, -2, -2, 1, 4, -1, 0, -1, 0, 2, -4, -4, 1],
  [-1, -2, 1, 1, 1, 2, -2, -1, 4, 2, 2, -1, -4, 4, 8, 2],
  [0, 0, 4, 4, 0, 0, -2, 0, 2, 12, -2, -2, -6, 4, 4, 2],
  [-2, -1, 0, 0, 2, 2, -2, -1, 2, -2, 4, 0, 2, 8, 12, 0],
  [1, -1, -2, 0, 1, -1, -1, 0, -1, -2, 0, 4, 4, -8, 4, 3],
  [2, 4, -4, -4, 2, -2, 2, 2, -4, -6, 2, 4, 20, 16, 16, -10],
  [-4, 4, 4, 0, 8, 12, 4, -4, 4, 4, 8, -8, 16, 104, 52, -32],
  [-4, -4, 0, 4, 12, 8, -8, -4, 8, 4, 12, 4, 16, 52, 72, -4],
  [-2, -6, -1, 5, 2, -1, -6, 1, 2, 2, 0, 3, -10, -32, -4, 26]
]
A_gen: rank 17, determinant 192; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2],
  [0, 4, 1, -2, -2, -2, -2, 2, 2, -1, 0, -2, 1, 2, -4, -4, -2],
  [0, 1, 4, 0, -2, -2, -2, 2, 2, -2, 0, -1, -1, 4, 4, -4, -6],
  [0, -2, 0, 4, 2, 0, 1, -1, -2, 1, 4, 0, -2, -4, 4, 0, 3],
  [0, -2, -2, 2, 4, 2, 1, -2, -2, 1, 4, 0, 0, -4, 0, 4, 5],
  [0, -2, -2, 0, 2, 4, 2, -2, -2, 1, 0, 2, 1, 2, 8, 12, -6],
  [0, -2, -2, 1, 1, 2, 4, -1, -2, 2, 0, 2, -1, -2, 12, 8, -4],
  [0, 2, 2, -1, -2, -2, -1, 4, 1, -2, -2, -2, -1, 2, 4, -8, -4],
  [0, 2, 2, -2, -2, -2, -2, 1, 4, -1, 0, -1, 0, 2, -4, -4, 0],
  [0, -1, -2, 1, 1, 1, 2, -2, -1, 4, 2, 2, -1, -4, 4, 8, 1],
  [0, 0, 0, 4, 4, 0, 0, -2, 0, 2, 12, -2, -2, -6, 4, 4, 4],
  [0, -2, -1, 0, 0, 2, 2, -2, -1, 2, -2, 4, 0, 2, 8, 12, -7],
  [0, 1, -1, -2, 0, 1, -1, -1, 0, -1, -2, 0, 4, 4, -8, 4, -2],
  [0, 2, 4, -4, -4, 2, -2, 2, 2, -4, -6, 2, 4, 20, 16, 16, -32],
  [0, -4, 4, 4, 0, 8, 12, 4, -4, 4, 4, 8, -8, 16, 104, 52, -72],
  [0, -4, -4, 0, 4, 12, 8, -8, -4, 8, 4, 12, 4, 16, 52, 72, -52],
  [-2, -2, -6, 3, 5, -6, -4, -4, 0, 1, 4, -7, -2, -32, -72, -52, 80]
]

No. 70 | rank(S)=16 | index=1 | dimension=4
P: rank 6, determinant 1875
q_P = 3^{-1} 5^{+4}
P_gram = [
  [184, 210, 105, 0, 197, 105],
  [210, 240, 120, 0, 225, 120],
  [105, 120, 160, 40, 130, 80],
  [0, 0, 40, 18, 7, 9],
  [197, 225, 130, 7, 214, 116],
  [105, 120, 80, 9, 116, 62]
]
K: rank 16, determinant 625
q_K = 5^{+4}
K_gram = [
  [4, -2, 0, 1, 2, 0, 2, 2, -2, -1, 0, 5, 20, -1, 10, 5],
  [-2, 4, 1, -1, 0, 1, -2, -2, 0, -1, -1, -5, -15, -1, -15, 0],
  [0, 1, 4, 1, 0, 2, -1, -1, 1, 1, 1, 10, 20, 1, 25, 25],
  [1, -1, 1, 4, 1, 2, 1, -1, 1, 1, -1, 25, 20, -1, 15, 20],
  [2, 0, 0, 1, 4, 1, 2, 1, -2, 0, -2, 10, 15, -2, 5, 15],
  [0, 1, 2, 2, 1, 4, 0, -2, 0, 0, 0, 10, 20, -1, 15, 25],
  [2, -2, -1, 1, 2, 0, 4, 2, -2, 1, 0, 10, 25, 0, 20, 15],
  [2, -2, -1, -1, 1, -2, 2, 4, -2, 0, 0, -5, 10, 1, 5, -5],
  [-2, 0, 1, 1, -2, 0, -2, -2, 4, 1, 0, 10, -10, 1, 0, 0],
  [-1, -1, 1, 1, 0, 0, 1, 0, 1, 4, 0, 15, 15, 1, 20, 15],
  [0, -1, 1, -1, -2, 0, 0, 0, 0, 0, 4, -10, 10, 2, 20, 5],
  [5, -5, 10, 25, 10, 10, 10, -5, 10, 15, -10, 210, 155, -5, 135, 170],
  [20, -15, 20, 20, 15, 20, 25, 10, -10, 15, 10, 155, 390, 5, 355, 305],
  [-1, -1, 1, -1, -2, -1, 0, 1, 1, 1, 2, -5, 5, 4, 20, 5],
  [10, -15, 25, 15, 5, 15, 20, 5, 0, 20, 20, 135, 355, 20, 420, 320],
  [5, 0, 25, 20, 15, 25, 15, -5, 0, 15, 5, 170, 305, 5, 320, 340]
]
A_gen: rank 17, determinant 1875; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 71 | rank(S)=16 | index=2 | dimension=2
P: rank 4, determinant 500
q_P = 2^{+2}_{II} 5^{-3}
P_gram = [
  [-8, 6, 8, 4],
  [6, 8, -36, -18],
  [8, -36, 62, 31],
  [4, -18, 31, 18]
]
K: rank 18, determinant 1500
q_K = 2^{+2}_{II} 3^{-1} 5^{-3}
K_gram = [
  [184, 210, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 814, 1182, 0, 552, -620],
  [210, 240, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 930, 1350, 0, 630, -708],
  [0, 0, 4, -2, 0, 1, 2, 0, 2, 2, -2, -1, 0, 5, 20, -1, 10, -8],
  [0, 0, -2, 4, 1, -1, 0, 1, -2, -2, 0, -1, -1, -5, -15, -1, -15, 10],
  [0, 0, 0, 1, 4, 1, 0, 2, -1, -1, 1, 1, 1, 10, 20, 1, 25, -11],
  [0, 0, 1, -1, 1, 4, 1, 2, 1, -1, 1, 1, -1, 25, 20, -1, 15, -11],
  [0, 0, 2, 0, 0, 1, 4, 1, 2, 1, -2, 0, -2, 10, 15, -2, 5, -4],
  [0, 0, 0, 1, 2, 2, 1, 4, 0, -2, 0, 0, 0, 10, 20, -1, 15, -7],
  [0, 0, 2, -2, -1, 1, 2, 0, 4, 2, -2, 1, 0, 10, 25, 0, 20, -12],
  [0, 0, 2, -2, -1, -1, 1, -2, 2, 4, -2, 0, 0, -5, 10, 1, 5, -4],
  [0, 0, -2, 0, 1, 1, -2, 0, -2, -2, 4, 1, 0, 10, -10, 1, 0, 0],
  [0, 0, -1, -1, 1, 1, 0, 0, 1, 0, 1, 4, 0, 15, 15, 1, 20, -11],
  [0, 0, 0, -1, 1, -1, -2, 0, 0, 0, 0, 0, 4, -10, 10, 2, 20, -7],
  [814, 930, 5, -5, 10, 25, 10, 10, 10, -5, 10, 15, -10, 3814, 5387, -5, 2577, -2837],
  [1182, 1350, 20, -15, 20, 20, 15, 20, 25, 10, -10, 15, 10, 5387, 7986, 5, 3901, -4174],
  [0, 0, -1, -1, 1, -1, -2, -1, 0, 1, 1, 1, 2, -5, 5, 4, 20, -7],
  [552, 630, 10, -15, 25, 15, 5, 15, 20, 5, 0, 20, 20, 2577, 3901, 20, 2076, -2062],
  [-620, -708, -8, 10, -11, -11, -4, -7, -12, -4, 0, -11, -7, -2837, -4174, -7, -2062, 2196]
]
A_gen: rank 19, determinant 500; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 184, 70, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 814, 1182, 0, 552, -620],
  [-1, 70, 27, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 310, 450, 0, 210, -236],
  [0, 0, 0, 4, -2, 0, 1, 2, 0, 2, 2, -2, -1, 0, 5, 20, -1, 10, -8],
  [0, 0, 0, -2, 4, 1, -1, 0, 1, -2, -2, 0, -1, -1, -5, -15, -1, -15, 10],
  [0, 0, 0, 0, 1, 4, 1, 0, 2, -1, -1, 1, 1, 1, 10, 20, 1, 25, -11],
  [0, 0, 0, 1, -1, 1, 4, 1, 2, 1, -1, 1, 1, -1, 25, 20, -1, 15, -11],
  [0, 0, 0, 2, 0, 0, 1, 4, 1, 2, 1, -2, 0, -2, 10, 15, -2, 5, -4],
  [0, 0, 0, 0, 1, 2, 2, 1, 4, 0, -2, 0, 0, 0, 10, 20, -1, 15, -7],
  [0, 0, 0, 2, -2, -1, 1, 2, 0, 4, 2, -2, 1, 0, 10, 25, 0, 20, -12],
  [0, 0, 0, 2, -2, -1, -1, 1, -2, 2, 4, -2, 0, 0, -5, 10, 1, 5, -4],
  [0, 0, 0, -2, 0, 1, 1, -2, 0, -2, -2, 4, 1, 0, 10, -10, 1, 0, 0],
  [0, 0, 0, -1, -1, 1, 1, 0, 0, 1, 0, 1, 4, 0, 15, 15, 1, 20, -11],
  [0, 0, 0, 0, -1, 1, -1, -2, 0, 0, 0, 0, 0, 4, -10, 10, 2, 20, -7],
  [0, 814, 310, 5, -5, 10, 25, 10, 10, 10, -5, 10, 15, -10, 3814, 5387, -5, 2577, -2837],
  [0, 1182, 450, 20, -15, 20, 20, 15, 20, 25, 10, -10, 15, 10, 5387, 7986, 5, 3901, -4174],
  [0, 0, 0, -1, -1, 1, -1, -2, -1, 0, 1, 1, 1, 2, -5, 5, 4, 20, -7],
  [0, 552, 210, 10, -15, 25, 15, 5, 15, 20, 5, 0, 20, 20, 2577, 3901, 20, 2076, -2062],
  [0, -620, -236, -8, 10, -11, -11, -4, -7, -12, -4, 0, -11, -7, -2837, -4174, -7, -2062, 2196]
]

No. 72 | rank(S)=16 | index=3 | dimension=2
P: rank 6, determinant 1875
q_P = 3^{-1} 5^{+4}
P_gram = [
  [-150, -75, -30, -15, -100, -100],
  [-75, -50, -15, -10, -50, -50],
  [-30, -15, 0, 0, -20, -20],
  [-15, -10, 0, 0, -10, -10],
  [-100, -50, -20, -10, -66, -67],
  [-100, -50, -20, -10, -67, -66]
]
K: rank 16, determinant 625
q_K = 5^{+4}
K_gram = [
  [4, -2, 0, 1, 2, 0, 2, 2, -2, -1, 0, 5, 20, -1, 10, 5],
  [-2, 4, 1, -1, 0, 1, -2, -2, 0, -1, -1, -5, -15, -1, -15, 0],
  [0, 1, 4, 1, 0, 2, -1, -1, 1, 1, 1, 10, 20, 1, 25, 25],
  [1, -1, 1, 4, 1, 2, 1, -1, 1, 1, -1, 25, 20, -1, 15, 20],
  [2, 0, 0, 1, 4, 1, 2, 1, -2, 0, -2, 10, 15, -2, 5, 15],
  [0, 1, 2, 2, 1, 4, 0, -2, 0, 0, 0, 10, 20, -1, 15, 25],
  [2, -2, -1, 1, 2, 0, 4, 2, -2, 1, 0, 10, 25, 0, 20, 15],
  [2, -2, -1, -1, 1, -2, 2, 4, -2, 0, 0, -5, 10, 1, 5, -5],
  [-2, 0, 1, 1, -2, 0, -2, -2, 4, 1, 0, 10, -10, 1, 0, 0],
  [-1, -1, 1, 1, 0, 0, 1, 0, 1, 4, 0, 15, 15, 1, 20, 15],
  [0, -1, 1, -1, -2, 0, 0, 0, 0, 0, 4, -10, 10, 2, 20, 5],
  [5, -5, 10, 25, 10, 10, 10, -5, 10, 15, -10, 210, 155, -5, 135, 170],
  [20, -15, 20, 20, 15, 20, 25, 10, -10, 15, 10, 155, 390, 5, 355, 305],
  [-1, -1, 1, -1, -2, -1, 0, 1, 1, 1, 2, -5, 5, 4, 20, 5],
  [10, -15, 25, 15, 5, 15, 20, 5, 0, 20, 20, 135, 355, 20, 420, 320],
  [5, 0, 25, 20, 15, 25, 15, -5, 0, 15, 5, 170, 305, 5, 320, 340]
]
A_gen: rank 17, determinant 1875; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 73 | rank(S)=15 | index=1 | dimension=5
P: rank 7, determinant 3072
q_P = 4^{+5}_{1} 3^{-1}
P_gram = [
  [24, 0, 12, 12, 0, 12, 12],
  [0, 64, 32, 56, 48, 20, 0],
  [12, 32, 26, 34, 26, 19, 7],
  [12, 56, 34, 56, 42, 24, 6],
  [0, 48, 26, 42, 38, 17, 1],
  [12, 20, 19, 24, 17, 14, 7],
  [12, 0, 7, 6, 1, 7, 6]
]
K: rank 15, determinant 1024
q_K = 4^{+5}_{7}
K_gram = [
  [4, -2, -2, -2, 1, -1, 1, 2, 2, 3, 4, -2, 4, 8, 6],
  [-2, 4, 2, 4, 0, 0, -1, 4, 0, 2, 12, 1, 4, 0, -4],
  [-2, 2, 4, 6, 0, 0, -2, 2, -1, 3, 4, 0, 0, -4, -6],
  [-2, 4, 6, 12, 0, 0, -4, 4, 0, 8, 12, 0, 8, -4, -8],
  [1, 0, 0, 0, 4, 1, 0, 2, 1, 7, 12, -2, 8, 4, 3],
  [-1, 0, 0, 0, 1, 4, 1, -2, 1, 1, 4, -1, 12, 0, 1],
  [1, -1, -2, -4, 0, 1, 4, 2, 0, -3, 4, 0, 0, 8, 3],
  [2, 4, 2, 4, 2, -2, 2, 16, 2, 8, 36, -2, 8, 16, 0],
  [2, 0, -1, 0, 1, 1, 0, 2, 4, 5, 12, -2, 16, 4, 5],
  [3, 2, 3, 8, 7, 1, -3, 8, 5, 22, 36, -5, 28, 8, 4],
  [4, 12, 4, 12, 12, 4, 4, 36, 12, 36, 120, -8, 68, 40, 8],
  [-2, 1, 0, 0, -2, -1, 0, -2, -2, -5, -8, 4, -8, -4, -3],
  [4, 4, 0, 8, 8, 12, 0, 8, 16, 28, 68, -8, 92, 16, 16],
  [8, 0, -4, -4, 4, 0, 8, 16, 4, 8, 40, -4, 16, 36, 12],
  [6, -4, -6, -8, 3, 1, 3, 0, 5, 4, 8, -3, 16, 12, 16]
]
A_gen: rank 16, determinant 3072; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 74 | rank(S)=15 | index=2 | dimension=4
P: rank 6, determinant 512
q_P = [4^{-3}8^{+1}]_{2}
P_gram = [
  [0, 0, -2, 0, -2, -2],
  [0, 64, 32, 56, 48, 20],
  [-2, 32, 18, 27, 25, 11],
  [0, 56, 27, 50, 41, 17],
  [-2, 48, 25, 41, 38, 16],
  [-2, 20, 11, 17, 16, 6]
]
K: rank 16, determinant 1536
q_K = [4^{-3}8^{+1}]_{6} 3^{-1}
K_gram = [
  [24, 0, 0, 0, 0, 0, 0, 0, 24, 0, 24, -12, 0, 18, 0, 24],
  [0, 4, -2, -2, -2, 1, -1, 1, 2, 2, 3, 1, -2, 0, 8, 6],
  [0, -2, 4, 2, 4, 0, 0, -1, 4, 0, 2, 4, 1, -1, 0, -4],
  [0, -2, 2, 4, 6, 0, 0, -2, 2, -1, 3, 1, 0, -2, -4, -6],
  [0, -2, 4, 6, 12, 0, 0, -4, 4, 0, 8, 4, 0, -2, -4, -8],
  [0, 1, 0, 0, 0, 4, 1, 0, 2, 1, 7, 5, -2, -2, 4, 3],
  [0, -1, 0, 0, 0, 1, 4, 1, -2, 1, 1, 3, -1, 4, 0, 1],
  [0, 1, -1, -2, -4, 0, 1, 4, 2, 0, -3, 1, 0, 1, 8, 3],
  [24, 2, 4, 2, 4, 2, -2, 2, 40, 2, 32, -2, -2, 13, 16, 24],
  [0, 2, 0, -1, 0, 1, 1, 0, 2, 4, 5, 5, -2, 3, 4, 5],
  [24, 3, 2, 3, 8, 7, 1, -3, 32, 5, 46, 2, -5, 14, 8, 28],
  [-12, 1, 4, 1, 4, 5, 3, 1, -2, 5, 2, 22, -3, -9, 12, -8],
  [0, -2, 1, 0, 0, -2, -1, 0, -2, -2, -5, -3, 4, 0, -4, -3],
  [18, 0, -1, -2, -2, -2, 4, 1, 13, 3, 14, -9, 0, 24, -2, 22],
  [0, 8, 0, -4, -4, 4, 0, 8, 16, 4, 8, 12, -4, -2, 36, 12],
  [24, 6, -4, -6, -8, 3, 1, 3, 24, 5, 28, -8, -3, 22, 12, 40]
]
A_gen: rank 17, determinant 512; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [-1, 3, 0, 0, 0, 0, 0, 0, 0, 8, 0, 8, -4, 0, 6, 0, 8],
  [0, 0, 4, -2, -2, -2, 1, -1, 1, 2, 2, 3, 1, -2, 0, 8, 6],
  [0, 0, -2, 4, 2, 4, 0, 0, -1, 4, 0, 2, 4, 1, -1, 0, -4],
  [0, 0, -2, 2, 4, 6, 0, 0, -2, 2, -1, 3, 1, 0, -2, -4, -6],
  [0, 0, -2, 4, 6, 12, 0, 0, -4, 4, 0, 8, 4, 0, -2, -4, -8],
  [0, 0, 1, 0, 0, 0, 4, 1, 0, 2, 1, 7, 5, -2, -2, 4, 3],
  [0, 0, -1, 0, 0, 0, 1, 4, 1, -2, 1, 1, 3, -1, 4, 0, 1],
  [0, 0, 1, -1, -2, -4, 0, 1, 4, 2, 0, -3, 1, 0, 1, 8, 3],
  [0, 8, 2, 4, 2, 4, 2, -2, 2, 40, 2, 32, -2, -2, 13, 16, 24],
  [0, 0, 2, 0, -1, 0, 1, 1, 0, 2, 4, 5, 5, -2, 3, 4, 5],
  [0, 8, 3, 2, 3, 8, 7, 1, -3, 32, 5, 46, 2, -5, 14, 8, 28],
  [0, -4, 1, 4, 1, 4, 5, 3, 1, -2, 5, 2, 22, -3, -9, 12, -8],
  [0, 0, -2, 1, 0, 0, -2, -1, 0, -2, -2, -5, -3, 4, 0, -4, -3],
  [0, 6, 0, -1, -2, -2, -2, 4, 1, 13, 3, 14, -9, 0, 24, -2, 22],
  [0, 0, 8, 0, -4, -4, 4, 0, 8, 16, 4, 8, 12, -4, -2, 36, 12],
  [0, 8, 6, -4, -6, -8, 3, 1, 3, 24, 5, 28, -8, -3, 22, 12, 40]
]

No. 75 | rank(S)=15 | index=2 | dimension=3
P: rank 5, determinant 1024
q_P = 4^{+5}_{1}
P_gram = [
  [48, 0, -4, 0, 0],
  [0, 48, 0, 0, -4],
  [-4, 0, 0, 0, 0],
  [0, 0, 0, 4, 0],
  [0, -4, 0, 0, 0]
]
K: rank 17, determinant 3072
q_K = 4^{+5}_{7} 3^{-1}
K_gram = [
  [8, 12, 0, 0, 0, 12, 0, 0, 0, 8, 0, 8, 44, 0, -6, 2, 20],
  [12, 24, 0, 0, 0, 24, 0, 0, 0, 12, 0, 12, 84, 0, -12, 6, 36],
  [0, 0, 4, -2, -2, -2, 1, -1, 1, 2, 2, 3, 4, -2, 2, 4, 6],
  [0, 0, -2, 4, 2, 4, 0, 0, -1, 4, 0, 2, 12, 1, -2, -4, -4],
  [0, 0, -2, 2, 4, 6, 0, 0, -2, 2, -1, 3, 4, 0, -4, -6, -6],
  [12, 24, -2, 4, 6, 36, 0, 0, -4, 16, 0, 20, 96, 0, -16, -4, 28],
  [0, 0, 1, 0, 0, 0, 4, 1, 0, 2, 1, 7, 12, -2, 3, 1, 3],
  [0, 0, -1, 0, 0, 0, 1, 4, 1, -2, 1, 1, 4, -1, 7, 1, 1],
  [0, 0, 1, -1, -2, -4, 0, 1, 4, 2, 0, -3, 4, 0, 1, 5, 3],
  [8, 12, 2, 4, 2, 16, 2, -2, 2, 24, 2, 16, 80, -2, -12, 0, 20],
  [0, 0, 2, 0, -1, 0, 1, 1, 0, 2, 4, 5, 12, -2, 7, 1, 5],
  [8, 12, 3, 2, 3, 20, 7, 1, -3, 16, 5, 30, 80, -5, 0, -2, 24],
  [44, 84, 4, 12, 4, 96, 12, 4, 4, 80, 12, 80, 416, -8, -32, 16, 136],
  [0, 0, -2, 1, 0, 0, -2, -1, 0, -2, -2, -5, -8, 4, -3, -1, -3],
  [-6, -12, 2, -2, -4, -16, 3, 7, 1, -12, 7, 0, -32, -3, 30, 3, -6],
  [2, 6, 4, -4, -6, -4, 1, 1, 5, 0, 1, -2, 16, -1, 3, 14, 18],
  [20, 36, 6, -4, -6, 28, 3, 1, 3, 20, 5, 24, 136, -3, -6, 18, 72]
]
A_gen: rank 18, determinant 1024; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 8, 4, 0, 0, 0, 12, 0, 0, 0, 8, 0, 8, 44, 0, -6, 2, 20],
  [-1, 4, 3, 0, 0, 0, 8, 0, 0, 0, 4, 0, 4, 28, 0, -4, 2, 12],
  [0, 0, 0, 4, -2, -2, -2, 1, -1, 1, 2, 2, 3, 4, -2, 2, 4, 6],
  [0, 0, 0, -2, 4, 2, 4, 0, 0, -1, 4, 0, 2, 12, 1, -2, -4, -4],
  [0, 0, 0, -2, 2, 4, 6, 0, 0, -2, 2, -1, 3, 4, 0, -4, -6, -6],
  [0, 12, 8, -2, 4, 6, 36, 0, 0, -4, 16, 0, 20, 96, 0, -16, -4, 28],
  [0, 0, 0, 1, 0, 0, 0, 4, 1, 0, 2, 1, 7, 12, -2, 3, 1, 3],
  [0, 0, 0, -1, 0, 0, 0, 1, 4, 1, -2, 1, 1, 4, -1, 7, 1, 1],
  [0, 0, 0, 1, -1, -2, -4, 0, 1, 4, 2, 0, -3, 4, 0, 1, 5, 3],
  [0, 8, 4, 2, 4, 2, 16, 2, -2, 2, 24, 2, 16, 80, -2, -12, 0, 20],
  [0, 0, 0, 2, 0, -1, 0, 1, 1, 0, 2, 4, 5, 12, -2, 7, 1, 5],
  [0, 8, 4, 3, 2, 3, 20, 7, 1, -3, 16, 5, 30, 80, -5, 0, -2, 24],
  [0, 44, 28, 4, 12, 4, 96, 12, 4, 4, 80, 12, 80, 416, -8, -32, 16, 136],
  [0, 0, 0, -2, 1, 0, 0, -2, -1, 0, -2, -2, -5, -8, 4, -3, -1, -3],
  [0, -6, -4, 2, -2, -4, -16, 3, 7, 1, -12, 7, 0, -32, -3, 30, 3, -6],
  [0, 2, 2, 4, -4, -6, -4, 1, 1, 5, 0, 1, -2, 16, -1, 3, 14, 18],
  [0, 20, 12, 6, -4, -6, 28, 3, 1, 3, 20, 5, 24, 136, -3, -6, 18, 72]
]

No. 76 | rank(S)=15 | index=2 | dimension=2
P: rank 4, determinant 512
q_P = [2^{+1}4^{+1}]_{0}8^{+2}_{II}
P_gram = [
  [240, 248, 0, 0],
  [248, 254, 2, 0],
  [0, 2, -2, 0],
  [0, 0, 0, 4]
]
K: rank 18, determinant 1536
q_K = [2^{+1}4^{+1}]_{0}8^{+2}_{II} 3^{-1}
K_gram = [
  [256, 80, 120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 376, 712, 0, 328, -534, -292],
  [80, 26, 38, 0, 0, 0, 0, 0, 0, 0, 0, 0, 118, 224, 0, 104, -168, -92],
  [120, 38, 58, 0, 0, 0, 0, 0, 0, 0, 0, 0, 178, 336, 0, 156, -252, -138],
  [0, 0, 0, 4, -2, -2, -2, 1, -1, 1, 2, 2, 3, 4, -2, 0, 0, 1],
  [0, 0, 0, -2, 4, 2, 4, 0, 0, -1, 4, 0, 2, 12, 1, -8, -6, -4],
  [0, 0, 0, -2, 2, 4, 6, 0, 0, -2, 2, -1, 3, 4, 0, -6, -6, -2],
  [0, 0, 0, -2, 4, 6, 12, 0, 0, -4, 4, 0, 8, 12, 0, -10, -15, -5],
  [0, 0, 0, 1, 0, 0, 0, 4, 1, 0, 2, 1, 7, 12, -2, -3, -7, -3],
  [0, 0, 0, -1, 0, 0, 0, 1, 4, 1, -2, 1, 1, 4, -1, 5, -5, -4],
  [0, 0, 0, 1, -1, -2, -4, 0, 1, 4, 2, 0, -3, 4, 0, -1, 5, 0],
  [0, 0, 0, 2, 4, 2, 4, 2, -2, 2, 16, 2, 8, 36, -2, -24, -9, -6],
  [0, 0, 0, 2, 0, -1, 0, 1, 1, 0, 2, 4, 5, 12, -2, 1, -8, -4],
  [376, 118, 178, 3, 2, 3, 8, 7, 1, -3, 8, 5, 576, 1084, -5, 472, -813, -440],
  [712, 224, 336, 4, 12, 4, 12, 12, 4, 4, 36, 12, 1084, 2104, -8, 866, -1540, -845],
  [0, 0, 0, -2, 1, 0, 0, -2, -1, 0, -2, -2, -5, -8, 4, 1, 5, 2],
  [328, 104, 156, 0, -8, -6, -10, -3, 5, -1, -24, 1, 472, 866, 1, 468, -675, -369],
  [-534, -168, -252, 0, -6, -6, -15, -7, -5, 5, -9, -8, -813, -1540, 5, -675, 1160, 630],
  [-292, -92, -138, 1, -4, -2, -5, -3, -4, 0, -6, -4, -440, -845, 2, -369, 630, 346]
]
A_gen: rank 19, determinant 512; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 256, 80, -184, 0, 0, 0, 0, 0, 0, 0, 0, 0, 376, 712, 0, 328, -534, -292],
  [0, 80, 26, -58, 0, 0, 0, 0, 0, 0, 0, 0, 0, 118, 224, 0, 104, -168, -92],
  [-1, -184, -58, 133, 0, 0, 0, 0, 0, 0, 0, 0, 0, -270, -512, 0, -236, 384, 210],
  [0, 0, 0, 0, 4, -2, -2, -2, 1, -1, 1, 2, 2, 3, 4, -2, 0, 0, 1],
  [0, 0, 0, 0, -2, 4, 2, 4, 0, 0, -1, 4, 0, 2, 12, 1, -8, -6, -4],
  [0, 0, 0, 0, -2, 2, 4, 6, 0, 0, -2, 2, -1, 3, 4, 0, -6, -6, -2],
  [0, 0, 0, 0, -2, 4, 6, 12, 0, 0, -4, 4, 0, 8, 12, 0, -10, -15, -5],
  [0, 0, 0, 0, 1, 0, 0, 0, 4, 1, 0, 2, 1, 7, 12, -2, -3, -7, -3],
  [0, 0, 0, 0, -1, 0, 0, 0, 1, 4, 1, -2, 1, 1, 4, -1, 5, -5, -4],
  [0, 0, 0, 0, 1, -1, -2, -4, 0, 1, 4, 2, 0, -3, 4, 0, -1, 5, 0],
  [0, 0, 0, 0, 2, 4, 2, 4, 2, -2, 2, 16, 2, 8, 36, -2, -24, -9, -6],
  [0, 0, 0, 0, 2, 0, -1, 0, 1, 1, 0, 2, 4, 5, 12, -2, 1, -8, -4],
  [0, 376, 118, -270, 3, 2, 3, 8, 7, 1, -3, 8, 5, 576, 1084, -5, 472, -813, -440],
  [0, 712, 224, -512, 4, 12, 4, 12, 12, 4, 4, 36, 12, 1084, 2104, -8, 866, -1540, -845],
  [0, 0, 0, 0, -2, 1, 0, 0, -2, -1, 0, -2, -2, -5, -8, 4, 1, 5, 2],
  [0, 328, 104, -236, 0, -8, -6, -10, -3, 5, -1, -24, 1, 472, 866, 1, 468, -675, -369],
  [0, -534, -168, 384, 0, -6, -6, -15, -7, -5, 5, -9, -8, -813, -1540, 5, -675, 1160, 630],
  [0, -292, -92, 210, 1, -4, -2, -5, -3, -4, 0, -6, -4, -440, -845, 2, -369, 630, 346]
]

No. 77 | rank(S)=14 | index=1 | dimension=6
P: rank 8, determinant 3072
q_P = 2^{-2}_{6}4^{+4}_{II} 3^{-1}
P_gram = [
  [24, 0, 12, 12, 0, 12, 12, 12],
  [0, 64, 32, 56, 48, 20, 0, 20],
  [12, 32, 26, 34, 26, 19, 7, 13],
  [12, 56, 34, 56, 42, 24, 6, 24],
  [0, 48, 26, 42, 38, 17, 1, 13],
  [12, 20, 19, 24, 17, 14, 7, 10],
  [12, 0, 7, 6, 1, 7, 6, 5],
  [12, 20, 13, 24, 13, 10, 5, 16]
]
K: rank 14, determinant 1024
q_K = 2^{+2}_{6}4^{+4}_{II}
K_gram = [
  [4, 0, 2, 1, -1, 1, 6, 2, 5, 12, -2, 8, 12, 4],
  [0, 4, 6, 0, 0, -1, 2, -1, 3, 0, -1, 0, 0, -4],
  [2, 6, 12, 0, 0, -2, 4, 0, 8, 4, -2, 8, 4, -4],
  [1, 0, 0, 4, 1, 0, 2, 1, 7, 12, -2, 8, 4, 3],
  [-1, 0, 0, 1, 4, 1, -2, 1, 1, 4, -1, 12, 0, 1],
  [1, -1, -2, 0, 1, 4, 4, 0, -2, 8, 0, 2, 10, 2],
  [6, 2, 4, 2, -2, 4, 16, 2, 8, 28, -4, 8, 24, 4],
  [2, -1, 0, 1, 1, 0, 2, 4, 5, 12, -2, 16, 4, 5],
  [5, 3, 8, 7, 1, -2, 8, 5, 22, 32, -6, 28, 12, 6],
  [12, 0, 4, 12, 4, 8, 28, 12, 32, 88, -12, 60, 48, 20],
  [-2, -1, -2, -2, -1, 0, -4, -2, -6, -12, 4, -10, -6, -2],
  [8, 0, 8, 8, 12, 2, 8, 16, 28, 60, -10, 92, 24, 20],
  [12, 0, 4, 4, 0, 10, 24, 4, 12, 48, -6, 24, 52, 12],
  [4, -4, -4, 3, 1, 2, 4, 5, 6, 20, -2, 20, 12, 12]
]
A_gen: rank 15, determinant 3072; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 78 | rank(S)=14 | index=2 | dimension=5
P: rank 7, determinant 512
q_P = 2^{+2}_{2}4^{+2}_{II}8^{+1}_{1}
P_gram = [
  [40, -40, 6, -16, -26, 12, 22],
  [-40, 64, 12, 36, 48, 0, -20],
  [6, 12, 16, 13, 13, 12, 5],
  [-16, 36, 13, 24, 29, 6, -7],
  [-26, 48, 13, 29, 38, 4, -12],
  [12, 0, 12, 6, 4, 10, 8],
  [22, -20, 5, -7, -12, 8, 12]
]
K: rank 15, determinant 1536
q_K = 2^{-2}_{2}4^{+2}_{II}8^{+1}_{7} 3^{-1}
K_gram = [
  [24, 0, 0, 0, 0, 0, 0, 24, 0, 24, -12, 0, 18, 0, 24],
  [0, 4, 0, 2, 1, -1, 1, 6, 2, 5, 3, -2, 0, 12, 4],
  [0, 0, 4, 6, 0, 0, -1, 2, -1, 3, -1, -1, -1, 0, -4],
  [0, 2, 6, 12, 0, 0, -2, 4, 0, 8, 0, -2, 0, 4, -4],
  [0, 1, 0, 0, 4, 1, 0, 2, 1, 7, 5, -2, -2, 4, 3],
  [0, -1, 0, 0, 1, 4, 1, -2, 1, 1, 3, -1, 4, 0, 1],
  [0, 1, -1, -2, 0, 1, 4, 4, 0, -2, 2, 0, 1, 10, 2],
  [24, 6, 2, 4, 2, -2, 4, 40, 2, 32, -6, -4, 15, 24, 28],
  [0, 2, -1, 0, 1, 1, 0, 2, 4, 5, 5, -2, 3, 4, 5],
  [24, 5, 3, 8, 7, 1, -2, 32, 5, 46, 0, -6, 15, 12, 30],
  [-12, 3, -1, 0, 5, 3, 2, -6, 5, 0, 18, -4, -8, 12, -4],
  [0, -2, -1, -2, -2, -1, 0, -4, -2, -6, -4, 4, 0, -6, -2],
  [18, 0, -1, 0, -2, 4, 1, 15, 3, 15, -8, 0, 24, 0, 21],
  [0, 12, 0, 4, 4, 0, 10, 24, 4, 12, 12, -6, 0, 52, 12],
  [24, 4, -4, -4, 3, 1, 2, 28, 5, 30, -4, -2, 21, 12, 36]
]
A_gen: rank 16, determinant 512; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [-1, 3, 0, 0, 0, 0, 0, 0, 8, 0, 8, -4, 0, 6, 0, 8],
  [0, 0, 4, 0, 2, 1, -1, 1, 6, 2, 5, 3, -2, 0, 12, 4],
  [0, 0, 0, 4, 6, 0, 0, -1, 2, -1, 3, -1, -1, -1, 0, -4],
  [0, 0, 2, 6, 12, 0, 0, -2, 4, 0, 8, 0, -2, 0, 4, -4],
  [0, 0, 1, 0, 0, 4, 1, 0, 2, 1, 7, 5, -2, -2, 4, 3],
  [0, 0, -1, 0, 0, 1, 4, 1, -2, 1, 1, 3, -1, 4, 0, 1],
  [0, 0, 1, -1, -2, 0, 1, 4, 4, 0, -2, 2, 0, 1, 10, 2],
  [0, 8, 6, 2, 4, 2, -2, 4, 40, 2, 32, -6, -4, 15, 24, 28],
  [0, 0, 2, -1, 0, 1, 1, 0, 2, 4, 5, 5, -2, 3, 4, 5],
  [0, 8, 5, 3, 8, 7, 1, -2, 32, 5, 46, 0, -6, 15, 12, 30],
  [0, -4, 3, -1, 0, 5, 3, 2, -6, 5, 0, 18, -4, -8, 12, -4],
  [0, 0, -2, -1, -2, -2, -1, 0, -4, -2, -6, -4, 4, 0, -6, -2],
  [0, 6, 0, -1, 0, -2, 4, 1, 15, 3, 15, -8, 0, 24, 0, 21],
  [0, 0, 12, 0, 4, 4, 0, 10, 24, 4, 12, 12, -6, 0, 52, 12],
  [0, 8, 4, -4, -4, 3, 1, 2, 28, 5, 30, -4, -2, 21, 12, 36]
]

No. 79 | rank(S)=14 | index=2 | dimension=4
P: rank 6, determinant 1024
q_P = 2^{+2}_{2}4^{+4}_{II}
P_gram = [
  [-160, -84, -52, -16, -72, -208],
  [-84, -46, -28, -8, -38, -110],
  [-52, -28, -14, -8, -22, -68],
  [-16, -8, -8, 8, -4, -20],
  [-72, -38, -22, -4, -28, -94],
  [-208, -110, -68, -20, -94, -270]
]
K: rank 16, determinant 3072
q_K = 2^{-2}_{2}4^{+4}_{II} 3^{-1}
K_gram = [
  [24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 168, 30],
  [0, 4, -1, 1, -1, 0, 1, -1, -2, 1, 0, 1, -4, -4, 8, 2],
  [0, -1, 4, 2, 2, -1, 2, 4, 0, -2, 6, 1, 10, 8, 56, 0],
  [0, 1, 2, 4, 2, 0, 2, 1, 0, 0, 8, 2, 10, 6, 60, 7],
  [0, -1, 2, 2, 4, 0, 1, 1, 1, -2, 8, 0, 10, 4, 52, 4],
  [0, 0, -1, 0, 0, 4, -2, -3, 2, 1, 0, -2, 0, -4, -28, 4],
  [0, 1, 2, 2, 1, -2, 4, 3, -2, 0, 4, 2, 4, 6, 56, 1],
  [0, -1, 4, 1, 1, -3, 3, 8, -4, -3, 2, 1, 6, 8, 48, -7],
  [0, -2, 0, 0, 1, 2, -2, -4, 8, 0, 6, 0, 8, 4, 8, 7],
  [0, 1, -2, 0, -2, 1, 0, -3, 0, 4, -4, 0, -6, -2, -28, 3],
  [0, 0, 6, 8, 8, 0, 4, 2, 6, -4, 28, 4, 32, 18, 176, 17],
  [0, 1, 1, 2, 0, -2, 2, 1, 0, 0, 4, 4, 6, 6, 48, 3],
  [0, -4, 10, 10, 10, 0, 4, 6, 8, -6, 32, 6, 50, 30, 224, 19],
  [0, -4, 8, 6, 4, -4, 6, 8, 4, -2, 18, 6, 30, 30, 160, 7],
  [168, 8, 56, 60, 52, -28, 56, 48, 8, -28, 176, 48, 224, 160, 2696, 296],
  [30, 2, 0, 7, 4, 4, 1, -7, 7, 3, 17, 3, 19, 7, 296, 62]
]
A_gen: rank 17, determinant 1024; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [-1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 56, 10],
  [0, 0, 4, -1, 1, -1, 0, 1, -1, -2, 1, 0, 1, -4, -4, 8, 2],
  [0, 0, -1, 4, 2, 2, -1, 2, 4, 0, -2, 6, 1, 10, 8, 56, 0],
  [0, 0, 1, 2, 4, 2, 0, 2, 1, 0, 0, 8, 2, 10, 6, 60, 7],
  [0, 0, -1, 2, 2, 4, 0, 1, 1, 1, -2, 8, 0, 10, 4, 52, 4],
  [0, 0, 0, -1, 0, 0, 4, -2, -3, 2, 1, 0, -2, 0, -4, -28, 4],
  [0, 0, 1, 2, 2, 1, -2, 4, 3, -2, 0, 4, 2, 4, 6, 56, 1],
  [0, 0, -1, 4, 1, 1, -3, 3, 8, -4, -3, 2, 1, 6, 8, 48, -7],
  [0, 0, -2, 0, 0, 1, 2, -2, -4, 8, 0, 6, 0, 8, 4, 8, 7],
  [0, 0, 1, -2, 0, -2, 1, 0, -3, 0, 4, -4, 0, -6, -2, -28, 3],
  [0, 0, 0, 6, 8, 8, 0, 4, 2, 6, -4, 28, 4, 32, 18, 176, 17],
  [0, 0, 1, 1, 2, 0, -2, 2, 1, 0, 0, 4, 4, 6, 6, 48, 3],
  [0, 0, -4, 10, 10, 10, 0, 4, 6, 8, -6, 32, 6, 50, 30, 224, 19],
  [0, 0, -4, 8, 6, 4, -4, 6, 8, 4, -2, 18, 6, 30, 30, 160, 7],
  [0, 56, 8, 56, 60, 52, -28, 56, 48, 8, -28, 176, 48, 224, 160, 2696, 296],
  [0, 10, 2, 0, 7, 4, 4, 1, -7, 7, 3, 17, 3, 19, 7, 296, 62]
]

No. 80 | rank(S)=14 | index=2 | dimension=3
P: rank 5, determinant 512
q_P = 2^{+3}_{1}8^{+2}_{II}
P_gram = [
  [34, 48, 44, 12, 58],
  [48, 64, 62, 16, 80],
  [44, 62, 56, 16, 76],
  [12, 16, 16, 8, 20],
  [58, 80, 76, 20, 98]
]
K: rank 17, determinant 1536
q_K = 2^{+3}_{7}8^{+2}_{II} 3^{-1}
K_gram = [
  [24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 168, 30],
  [0, 4, 0, -1, 1, -1, 0, 1, -1, -2, 1, 0, 1, -4, -4, 8, 2],
  [0, 0, 4, -2, -2, -2, -2, 2, 1, 1, 2, -2, 2, 4, 6, 40, 1],
  [0, -1, -2, 4, 2, 2, 1, 0, 2, 2, -2, 6, -1, 6, 4, 16, 0],
  [0, 1, -2, 2, 4, 2, 2, 0, -1, 0, 0, 6, 0, 4, 0, 12, 6],
  [0, -1, -2, 2, 2, 4, 2, -1, -1, 1, -2, 6, -2, 4, -2, 4, 3],
  [0, 0, -2, 1, 2, 2, 4, -2, -2, 1, -1, 4, -2, 2, -4, -20, 4],
  [0, 1, 2, 0, 0, -1, -2, 4, 2, 1, 2, 2, 2, 4, 8, 56, 2],
  [0, -1, 1, 2, -1, -1, -2, 2, 6, 2, -1, 2, 0, 6, 10, 36, -5],
  [0, -2, 1, 2, 0, 1, 1, 1, 2, 6, 0, 6, -1, 12, 10, 44, 3],
  [0, 1, 2, -2, 0, -2, -1, 2, -1, 0, 4, -2, 2, 0, 4, 20, 4],
  [0, 0, -2, 6, 6, 6, 4, 2, 2, 6, -2, 20, -2, 20, 10, 88, 11],
  [0, 1, 2, -1, 0, -2, -2, 2, 0, -1, 2, -2, 4, 2, 4, 32, 2],
  [0, -4, 4, 6, 4, 4, 2, 4, 6, 12, 0, 20, 2, 42, 30, 176, 15],
  [0, -4, 6, 4, 0, -2, -4, 8, 10, 10, 4, 10, 4, 30, 38, 168, 5],
  [168, 8, 40, 16, 12, 4, -20, 56, 36, 44, 20, 88, 32, 176, 168, 2440, 284],
  [30, 2, 1, 0, 6, 3, 4, 2, -5, 3, 4, 11, 2, 15, 5, 284, 58]
]
A_gen: rank 18, determinant 512; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [-1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 56, 10],
  [0, 0, 4, 0, -1, 1, -1, 0, 1, -1, -2, 1, 0, 1, -4, -4, 8, 2],
  [0, 0, 0, 4, -2, -2, -2, -2, 2, 1, 1, 2, -2, 2, 4, 6, 40, 1],
  [0, 0, -1, -2, 4, 2, 2, 1, 0, 2, 2, -2, 6, -1, 6, 4, 16, 0],
  [0, 0, 1, -2, 2, 4, 2, 2, 0, -1, 0, 0, 6, 0, 4, 0, 12, 6],
  [0, 0, -1, -2, 2, 2, 4, 2, -1, -1, 1, -2, 6, -2, 4, -2, 4, 3],
  [0, 0, 0, -2, 1, 2, 2, 4, -2, -2, 1, -1, 4, -2, 2, -4, -20, 4],
  [0, 0, 1, 2, 0, 0, -1, -2, 4, 2, 1, 2, 2, 2, 4, 8, 56, 2],
  [0, 0, -1, 1, 2, -1, -1, -2, 2, 6, 2, -1, 2, 0, 6, 10, 36, -5],
  [0, 0, -2, 1, 2, 0, 1, 1, 1, 2, 6, 0, 6, -1, 12, 10, 44, 3],
  [0, 0, 1, 2, -2, 0, -2, -1, 2, -1, 0, 4, -2, 2, 0, 4, 20, 4],
  [0, 0, 0, -2, 6, 6, 6, 4, 2, 2, 6, -2, 20, -2, 20, 10, 88, 11],
  [0, 0, 1, 2, -1, 0, -2, -2, 2, 0, -1, 2, -2, 4, 2, 4, 32, 2],
  [0, 0, -4, 4, 6, 4, 4, 2, 4, 6, 12, 0, 20, 2, 42, 30, 176, 15],
  [0, 0, -4, 6, 4, 0, -2, -4, 8, 10, 10, 4, 10, 4, 30, 38, 168, 5],
  [0, 56, 8, 40, 16, 12, 4, -20, 56, 36, 44, 20, 88, 32, 176, 168, 2440, 284],
  [0, 10, 2, 1, 0, 6, 3, 4, 2, -5, 3, 4, 11, 2, 15, 5, 284, 58]
]

No. 81 | rank(S)=14 | index=4 | dimension=2
P: rank 6, determinant 1024
q_P = 2^{+2}_{2}4^{+4}_{II}
P_gram = [
  [-160, -84, -52, -16, -72, -208],
  [-84, -46, -28, -8, -38, -110],
  [-52, -28, -14, -8, -22, -68],
  [-16, -8, -8, 8, -4, -20],
  [-72, -38, -22, -4, -28, -94],
  [-208, -110, -68, -20, -94, -270]
]
K: rank 16, determinant 3072
q_K = 2^{-2}_{2}4^{+4}_{II} 3^{-1}
K_gram = [
  [24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 168, 30],
  [0, 4, -1, 1, -1, 0, 1, -1, -2, 1, 0, 1, -4, -4, 8, 2],
  [0, -1, 4, 2, 2, -1, 2, 4, 0, -2, 6, 1, 10, 8, 56, 0],
  [0, 1, 2, 4, 2, 0, 2, 1, 0, 0, 8, 2, 10, 6, 60, 7],
  [0, -1, 2, 2, 4, 0, 1, 1, 1, -2, 8, 0, 10, 4, 52, 4],
  [0, 0, -1, 0, 0, 4, -2, -3, 2, 1, 0, -2, 0, -4, -28, 4],
  [0, 1, 2, 2, 1, -2, 4, 3, -2, 0, 4, 2, 4, 6, 56, 1],
  [0, -1, 4, 1, 1, -3, 3, 8, -4, -3, 2, 1, 6, 8, 48, -7],
  [0, -2, 0, 0, 1, 2, -2, -4, 8, 0, 6, 0, 8, 4, 8, 7],
  [0, 1, -2, 0, -2, 1, 0, -3, 0, 4, -4, 0, -6, -2, -28, 3],
  [0, 0, 6, 8, 8, 0, 4, 2, 6, -4, 28, 4, 32, 18, 176, 17],
  [0, 1, 1, 2, 0, -2, 2, 1, 0, 0, 4, 4, 6, 6, 48, 3],
  [0, -4, 10, 10, 10, 0, 4, 6, 8, -6, 32, 6, 50, 30, 224, 19],
  [0, -4, 8, 6, 4, -4, 6, 8, 4, -2, 18, 6, 30, 30, 160, 7],
  [168, 8, 56, 60, 52, -28, 56, 48, 8, -28, 176, 48, 224, 160, 2696, 296],
  [30, 2, 0, 7, 4, 4, 1, -7, 7, 3, 17, 3, 19, 7, 296, 62]
]
A_gen: rank 17, determinant 1024; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [-1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 56, 10],
  [0, 0, 4, -1, 1, -1, 0, 1, -1, -2, 1, 0, 1, -4, -4, 8, 2],
  [0, 0, -1, 4, 2, 2, -1, 2, 4, 0, -2, 6, 1, 10, 8, 56, 0],
  [0, 0, 1, 2, 4, 2, 0, 2, 1, 0, 0, 8, 2, 10, 6, 60, 7],
  [0, 0, -1, 2, 2, 4, 0, 1, 1, 1, -2, 8, 0, 10, 4, 52, 4],
  [0, 0, 0, -1, 0, 0, 4, -2, -3, 2, 1, 0, -2, 0, -4, -28, 4],
  [0, 0, 1, 2, 2, 1, -2, 4, 3, -2, 0, 4, 2, 4, 6, 56, 1],
  [0, 0, -1, 4, 1, 1, -3, 3, 8, -4, -3, 2, 1, 6, 8, 48, -7],
  [0, 0, -2, 0, 0, 1, 2, -2, -4, 8, 0, 6, 0, 8, 4, 8, 7],
  [0, 0, 1, -2, 0, -2, 1, 0, -3, 0, 4, -4, 0, -6, -2, -28, 3],
  [0, 0, 0, 6, 8, 8, 0, 4, 2, 6, -4, 28, 4, 32, 18, 176, 17],
  [0, 0, 1, 1, 2, 0, -2, 2, 1, 0, 0, 4, 4, 6, 6, 48, 3],
  [0, 0, -4, 10, 10, 10, 0, 4, 6, 8, -6, 32, 6, 50, 30, 224, 19],
  [0, 0, -4, 8, 6, 4, -4, 6, 8, 4, -2, 18, 6, 30, 30, 160, 7],
  [0, 56, 8, 56, 60, 52, -28, 56, 48, 8, -28, 176, 48, 224, 160, 2696, 296],
  [0, 10, 2, 0, 7, 4, 4, 1, -7, 7, 3, 17, 3, 19, 7, 296, 62]
]

No. 82 | rank(S)=14 | index=4 | dimension=2
P: rank 6, determinant 1024
q_P = 2^{+2}_{2}4^{+4}_{II}
P_gram = [
  [-160, -84, -52, -16, -72, -208],
  [-84, -46, -28, -8, -38, -110],
  [-52, -28, -14, -8, -22, -68],
  [-16, -8, -8, 8, -4, -20],
  [-72, -38, -22, -4, -28, -94],
  [-208, -110, -68, -20, -94, -270]
]
K: rank 16, determinant 3072
q_K = 2^{-2}_{2}4^{+4}_{II} 3^{-1}
K_gram = [
  [24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 168, 30],
  [0, 4, -1, 1, -1, 0, 1, -1, -2, 1, 0, 1, -4, -4, 8, 2],
  [0, -1, 4, 2, 2, -1, 2, 4, 0, -2, 6, 1, 10, 8, 56, 0],
  [0, 1, 2, 4, 2, 0, 2, 1, 0, 0, 8, 2, 10, 6, 60, 7],
  [0, -1, 2, 2, 4, 0, 1, 1, 1, -2, 8, 0, 10, 4, 52, 4],
  [0, 0, -1, 0, 0, 4, -2, -3, 2, 1, 0, -2, 0, -4, -28, 4],
  [0, 1, 2, 2, 1, -2, 4, 3, -2, 0, 4, 2, 4, 6, 56, 1],
  [0, -1, 4, 1, 1, -3, 3, 8, -4, -3, 2, 1, 6, 8, 48, -7],
  [0, -2, 0, 0, 1, 2, -2, -4, 8, 0, 6, 0, 8, 4, 8, 7],
  [0, 1, -2, 0, -2, 1, 0, -3, 0, 4, -4, 0, -6, -2, -28, 3],
  [0, 0, 6, 8, 8, 0, 4, 2, 6, -4, 28, 4, 32, 18, 176, 17],
  [0, 1, 1, 2, 0, -2, 2, 1, 0, 0, 4, 4, 6, 6, 48, 3],
  [0, -4, 10, 10, 10, 0, 4, 6, 8, -6, 32, 6, 50, 30, 224, 19],
  [0, -4, 8, 6, 4, -4, 6, 8, 4, -2, 18, 6, 30, 30, 160, 7],
  [168, 8, 56, 60, 52, -28, 56, 48, 8, -28, 176, 48, 224, 160, 2696, 296],
  [30, 2, 0, 7, 4, 4, 1, -7, 7, 3, 17, 3, 19, 7, 296, 62]
]
A_gen: rank 17, determinant 1024; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [-1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 56, 10],
  [0, 0, 4, -1, 1, -1, 0, 1, -1, -2, 1, 0, 1, -4, -4, 8, 2],
  [0, 0, -1, 4, 2, 2, -1, 2, 4, 0, -2, 6, 1, 10, 8, 56, 0],
  [0, 0, 1, 2, 4, 2, 0, 2, 1, 0, 0, 8, 2, 10, 6, 60, 7],
  [0, 0, -1, 2, 2, 4, 0, 1, 1, 1, -2, 8, 0, 10, 4, 52, 4],
  [0, 0, 0, -1, 0, 0, 4, -2, -3, 2, 1, 0, -2, 0, -4, -28, 4],
  [0, 0, 1, 2, 2, 1, -2, 4, 3, -2, 0, 4, 2, 4, 6, 56, 1],
  [0, 0, -1, 4, 1, 1, -3, 3, 8, -4, -3, 2, 1, 6, 8, 48, -7],
  [0, 0, -2, 0, 0, 1, 2, -2, -4, 8, 0, 6, 0, 8, 4, 8, 7],
  [0, 0, 1, -2, 0, -2, 1, 0, -3, 0, 4, -4, 0, -6, -2, -28, 3],
  [0, 0, 0, 6, 8, 8, 0, 4, 2, 6, -4, 28, 4, 32, 18, 176, 17],
  [0, 0, 1, 1, 2, 0, -2, 2, 1, 0, 0, 4, 4, 6, 6, 48, 3],
  [0, 0, -4, 10, 10, 10, 0, 4, 6, 8, -6, 32, 6, 50, 30, 224, 19],
  [0, 0, -4, 8, 6, 4, -4, 6, 8, 4, -2, 18, 6, 30, 30, 160, 7],
  [0, 56, 8, 56, 60, 52, -28, 56, 48, 8, -28, 176, 48, 224, 160, 2696, 296],
  [0, 10, 2, 0, 7, 4, 4, 1, -7, 7, 3, 17, 3, 19, 7, 296, 62]
]

No. 83 | rank(S)=14 | index=1 | dimension=6
P: rank 8, determinant 2916
q_P = 2^{-2}_{II} 3^{-6}
P_gram = [
  [6, 0, 0, 12, 0, 0, -12, -9],
  [0, -36, -18, 78, 0, 9, -204, 90],
  [0, -18, -12, 31, 3, 6, -99, 51],
  [12, 78, 31, -106, -4, -5, 333, -199],
  [0, 0, 3, -4, 0, -3, 15, -6],
  [0, 9, 6, -5, -3, 0, 33, -27],
  [-12, -204, -99, 333, 15, 33, -990, 525],
  [-9, 90, 51, -199, -6, -27, 525, -222]
]
K: rank 14, determinant 972
q_K = 2^{-2}_{II} 3^{-5}
K_gram = [
  [4, 2, 1, -1, 2, -1, -2, 1, -2, -1, 1, 1, 15, 4],
  [2, 4, 1, 0, 2, -1, -2, 1, -2, -2, 0, 2, 12, 0],
  [1, 1, 4, 1, 1, -2, 1, 1, 3, -2, 1, -1, 3, 5],
  [-1, 0, 1, 4, -2, 0, 1, -1, 6, -2, -1, -2, -9, -1],
  [2, 2, 1, -2, 4, -1, -1, 2, -3, 0, 0, 2, 15, 5],
  [-1, -1, -2, 0, -1, 4, -1, 1, 4, 2, -2, 0, -3, 4],
  [-2, -2, 1, 1, -1, -1, 4, 0, 4, 0, 1, -2, -9, 2],
  [1, 1, 1, -1, 2, 1, 0, 4, 4, 1, 0, 0, 9, 8],
  [-2, -2, 3, 6, -3, 4, 4, 4, 24, -1, -1, -6, -15, 15],
  [-1, -2, -2, -2, 0, 2, 0, 1, -1, 4, -1, 0, 0, 3],
  [1, 0, 1, -1, 0, -2, 1, 0, -1, -1, 4, 0, 3, -1],
  [1, 2, -1, -2, 2, 0, -2, 0, -6, 0, 0, 4, 12, 1],
  [15, 12, 3, -9, 15, -3, -9, 9, -15, 0, 3, 12, 90, 30],
  [4, 0, 5, -1, 5, 4, 2, 8, 15, 3, -1, 1, 30, 46]
]
A_gen: rank 15, determinant 2916; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 84 | rank(S)=14 | index=2 | dimension=3
P: rank 5, determinant 432
q_P = [2^{-2}4^{+1}]_{7} 3^{-3}
P_gram = [
  [42, -36, -36, 10, 44],
  [-36, 30, 30, -10, -38],
  [-36, 30, 30, -9, -36],
  [10, -10, -9, 4, 10],
  [44, -38, -36, 10, 42]
]
K: rank 17, determinant 1296
q_K = [2^{-2}4^{+1}]_{1} 3^{-4}
K_gram = [
  [12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 30, 6, -4],
  [0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 12, -6, 24, -4],
  [0, 0, 6, 3, 0, 2, -3, -2, 0, 2, -3, 3, 1, 7, -13, 3, 2],
  [0, 0, 3, 6, -1, 0, -3, -2, -2, 3, -1, 3, 5, 4, -12, -3, 2],
  [0, 0, 0, -1, 4, 2, 1, 0, 1, -1, -2, 6, 4, 2, 0, 6, 2],
  [0, 0, 2, 0, 2, 4, 0, -1, 1, 1, -2, 6, 6, 2, -1, 6, 3],
  [0, 0, -3, -3, 1, 0, 4, 1, 0, -1, 1, 3, 3, -4, 11, 3, 0],
  [0, 0, -2, -2, 0, -1, 1, 4, 2, -2, 1, 3, -5, 1, 11, 3, -2],
  [0, 0, 0, -2, 1, 1, 0, 2, 4, -2, -1, 3, -5, 3, 7, 6, -2],
  [0, 0, 2, 3, -1, 1, -1, -2, -2, 4, -1, 3, 7, 1, -7, 0, 3],
  [0, 0, -3, -1, -2, -2, 1, 1, -1, -1, 4, -6, -2, -5, 8, -6, -2],
  [24, 0, 3, 3, 6, 6, 3, 3, 3, 3, -6, 84, 18, 12, 69, 36, -1],
  [0, 12, 1, 5, 4, 6, 3, -5, -5, 7, -2, 18, 44, 10, -12, 30, 7],
  [0, 12, 7, 4, 2, 2, -4, 1, 3, 1, -5, 12, 10, 28, -16, 36, -3],
  [30, -6, -13, -12, 0, -1, 11, 11, 7, -7, 8, 69, -12, -16, 140, 15, -15],
  [6, 24, 3, -3, 6, 6, 3, 3, 6, 0, -6, 36, 30, 36, 15, 78, -7],
  [-4, -4, 2, 2, 2, 3, 0, -2, -2, 3, -2, -1, 7, -3, -15, -7, 8]
]
A_gen: rank 18, determinant 432; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 12, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 30, 6, -4],
  [-2, -4, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, 4, 4, -12, 6, 0],
  [0, 0, 0, 6, 3, 0, 2, -3, -2, 0, 2, -3, 3, 1, 7, -13, 3, 2],
  [0, 0, 0, 3, 6, -1, 0, -3, -2, -2, 3, -1, 3, 5, 4, -12, -3, 2],
  [0, 0, 0, 0, -1, 4, 2, 1, 0, 1, -1, -2, 6, 4, 2, 0, 6, 2],
  [0, 0, 0, 2, 0, 2, 4, 0, -1, 1, 1, -2, 6, 6, 2, -1, 6, 3],
  [0, 0, 0, -3, -3, 1, 0, 4, 1, 0, -1, 1, 3, 3, -4, 11, 3, 0],
  [0, 0, 0, -2, -2, 0, -1, 1, 4, 2, -2, 1, 3, -5, 1, 11, 3, -2],
  [0, 0, 0, 0, -2, 1, 1, 0, 2, 4, -2, -1, 3, -5, 3, 7, 6, -2],
  [0, 0, 0, 2, 3, -1, 1, -1, -2, -2, 4, -1, 3, 7, 1, -7, 0, 3],
  [0, 0, 0, -3, -1, -2, -2, 1, 1, -1, -1, 4, -6, -2, -5, 8, -6, -2],
  [0, 24, -8, 3, 3, 6, 6, 3, 3, 3, 3, -6, 84, 18, 12, 69, 36, -1],
  [0, 0, 4, 1, 5, 4, 6, 3, -5, -5, 7, -2, 18, 44, 10, -12, 30, 7],
  [0, 0, 4, 7, 4, 2, 2, -4, 1, 3, 1, -5, 12, 10, 28, -16, 36, -3],
  [0, 30, -12, -13, -12, 0, -1, 11, 11, 7, -7, 8, 69, -12, -16, 140, 15, -15],
  [0, 6, 6, 3, -3, 6, 6, 3, 3, 6, 0, -6, 36, 30, 36, 15, 78, -7],
  [0, -4, 0, 2, 2, 2, 3, 0, -2, -2, 3, -2, -1, 7, -3, -15, -7, 8]
]

No. 85 | rank(S)=14 | index=2 | dimension=3
P: rank 5, determinant 1296
q_P = 2^{-2}_{II}4^{+1}_{1} 3^{-4}
P_gram = [
  [438, 18, -114, 327, 432],
  [18, -4, -6, 10, 14],
  [-114, -6, 30, -87, -114],
  [327, 10, -87, 242, 319],
  [432, 14, -114, 319, 422]
]
K: rank 17, determinant 3888
q_K = 2^{-2}_{II}4^{+1}_{7} 3^{+5}
K_gram = [
  [12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 30, 6, -4],
  [0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 12, -6, 24, -4],
  [0, 0, 6, 0, 2, 7, -3, 1, -4, -1, -3, 3, -8, 3, -9, 4, -1],
  [0, 0, 0, 4, 2, -1, 1, -1, 1, 0, -2, 6, 7, 2, -2, 5, 3],
  [0, 0, 2, 2, 4, 4, 0, -1, -3, 1, -2, 6, 6, -2, -3, 4, 3],
  [0, 0, 7, -1, 4, 18, -5, 2, -12, -1, -3, 3, -11, -6, -11, 0, -2],
  [0, 0, -3, 1, 0, -5, 4, -2, 2, 2, 1, 3, 12, -2, 6, 1, 3],
  [0, 0, 1, -1, -1, 2, -2, 6, 2, -3, 0, 6, -12, 7, 8, 5, -4],
  [0, 0, -4, 1, -3, -12, 2, 2, 12, -2, 1, 3, -1, 11, 13, 6, -2],
  [0, 0, -1, 0, 1, -1, 2, -3, -2, 4, 0, 0, 11, -5, -2, -1, 4],
  [0, 0, -3, -2, -2, -3, 1, 0, 1, 0, 4, -6, 1, -3, 7, -6, -1],
  [24, 0, 3, 6, 6, 3, 3, 6, 3, 0, -6, 84, 9, 12, 75, 39, -4],
  [0, 12, -8, 7, 6, -11, 12, -12, -1, 11, 1, 9, 68, -4, -3, 25, 14],
  [0, 12, 3, 2, -2, -6, -2, 7, 11, -5, -3, 12, -4, 36, 2, 42, -9],
  [30, -6, -9, -2, -3, -11, 6, 8, 13, -2, 7, 75, -3, 2, 124, 13, -12],
  [6, 24, 4, 5, 4, 0, 1, 5, 6, -1, -6, 39, 25, 42, 13, 78, -9],
  [-4, -4, -1, 3, 3, -2, 3, -4, -2, 4, -1, -4, 14, -9, -12, -9, 10]
]
A_gen: rank 18, determinant 1296; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 12, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 30, 6, -4],
  [-2, -4, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, 4, 4, -12, 6, 0],
  [0, 0, 0, 6, 0, 2, 7, -3, 1, -4, -1, -3, 3, -8, 3, -9, 4, -1],
  [0, 0, 0, 0, 4, 2, -1, 1, -1, 1, 0, -2, 6, 7, 2, -2, 5, 3],
  [0, 0, 0, 2, 2, 4, 4, 0, -1, -3, 1, -2, 6, 6, -2, -3, 4, 3],
  [0, 0, 0, 7, -1, 4, 18, -5, 2, -12, -1, -3, 3, -11, -6, -11, 0, -2],
  [0, 0, 0, -3, 1, 0, -5, 4, -2, 2, 2, 1, 3, 12, -2, 6, 1, 3],
  [0, 0, 0, 1, -1, -1, 2, -2, 6, 2, -3, 0, 6, -12, 7, 8, 5, -4],
  [0, 0, 0, -4, 1, -3, -12, 2, 2, 12, -2, 1, 3, -1, 11, 13, 6, -2],
  [0, 0, 0, -1, 0, 1, -1, 2, -3, -2, 4, 0, 0, 11, -5, -2, -1, 4],
  [0, 0, 0, -3, -2, -2, -3, 1, 0, 1, 0, 4, -6, 1, -3, 7, -6, -1],
  [0, 24, -8, 3, 6, 6, 3, 3, 6, 3, 0, -6, 84, 9, 12, 75, 39, -4],
  [0, 0, 4, -8, 7, 6, -11, 12, -12, -1, 11, 1, 9, 68, -4, -3, 25, 14],
  [0, 0, 4, 3, 2, -2, -6, -2, 7, 11, -5, -3, 12, -4, 36, 2, 42, -9],
  [0, 30, -12, -9, -2, -3, -11, 6, 8, 13, -2, 7, 75, -3, 2, 124, 13, -12],
  [0, 6, 6, 4, 5, 4, 0, 1, 5, 6, -1, -6, 39, 25, 42, 13, 78, -9],
  [0, -4, 0, -1, 3, 3, -2, 3, -4, -2, 4, -1, -4, 14, -9, -12, -9, 10]
]

No. 86 | rank(S)=14 | index=3 | dimension=3
P: rank 8, determinant 2916
q_P = 2^{-2}_{II} 3^{-6}
P_gram = [
  [8, -4, 0, 0, 4, -2, -19, 5],
  [-4, 8, 0, 0, -2, 4, -4, 11],
  [0, 0, -18, -9, -6, -12, 78, -60],
  [0, 0, -9, -6, -3, -6, 42, -33],
  [4, -2, -6, -3, 2, -4, 13, -17],
  [-2, 4, -12, -6, -4, -4, 46, -32],
  [-19, -4, 78, 42, 13, 46, -256, 218],
  [5, 11, -60, -33, -17, -32, 218, -168]
]
K: rank 14, determinant 972
q_K = 2^{-2}_{II} 3^{-5}
K_gram = [
  [6, 0, 2, -3, 1, 3, -1, -3, 3, -8, 10, -9, 15, 7],
  [0, 4, 2, 1, -1, 0, 0, -2, 6, 7, 1, 3, 9, 10],
  [2, 2, 4, 0, -1, 1, 1, -2, 6, 6, 2, 6, 12, 11],
  [-3, 1, 0, 4, -2, -3, 2, 1, 3, 12, -7, 12, -3, 2],
  [1, -1, -1, -2, 6, 4, -3, 0, 6, -12, 9, 15, 12, -3],
  [3, 0, 1, -3, 4, 6, -3, -2, 6, -12, 11, 9, 18, -1],
  [-1, 0, 1, 2, -3, -3, 4, 0, 0, 11, -6, 0, -3, 6],
  [-3, -2, -2, 1, 0, -2, 0, 4, -6, 1, -6, 6, -15, -9],
  [3, 6, 6, 3, 6, 6, 0, -6, 36, 9, 15, 57, 57, 27],
  [-8, 7, 6, 12, -12, -12, 11, 1, 9, 56, -27, 24, -9, 27],
  [10, 1, 2, -7, 9, 11, -6, -6, 15, -27, 30, 9, 48, 9],
  [-9, 3, 6, 12, 15, 9, 0, 6, 57, 24, 9, 192, 75, 12],
  [15, 9, 12, -3, 12, 18, -3, -15, 57, -9, 48, 75, 126, 48],
  [7, 10, 11, 2, -3, -1, 6, -9, 27, 27, 9, 12, 48, 54]
]
A_gen: rank 15, determinant 2916; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 87 | rank(S)=14 | index=3 | dimension=2
P: rank 6, determinant 972
q_P = 2^{-2}_{II} 3^{-3}9^{+1}
P_gram = [
  [0, 6, -3, -19, 6, -3],
  [6, -36, -18, -36, 0, 9],
  [-3, -18, -12, -43, 3, 6],
  [-19, -36, -43, -182, 19, 17],
  [6, 0, 3, 19, 0, -3],
  [-3, 9, 6, 17, -3, 0]
]
K: rank 16, determinant 2916
q_K = 2^{-2}_{II} 3^{-4}9^{-1}
K_gram = [
  [6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 9],
  [0, 4, 2, 1, -1, 2, -1, -2, 1, -2, -1, 1, 1, 15, 4, 7],
  [0, 2, 4, 1, 0, 2, -1, -2, 1, -2, -2, 0, 2, 12, 0, 7],
  [0, 1, 1, 4, 1, 1, -2, 1, 1, 3, -2, 1, -1, 3, 5, 13],
  [0, -1, 0, 1, 4, -2, 0, 1, -1, 6, -2, -1, -2, -9, -1, -1],
  [0, 2, 2, 1, -2, 4, -1, -1, 2, -3, 0, 0, 2, 15, 5, 13],
  [0, -1, -1, -2, 0, -1, 4, -1, 1, 4, 2, -2, 0, -3, 4, -6],
  [0, -2, -2, 1, 1, -1, -1, 4, 0, 4, 0, 1, -2, -9, 2, 7],
  [0, 1, 1, 1, -1, 2, 1, 0, 4, 4, 1, 0, 0, 9, 8, 15],
  [0, -2, -2, 3, 6, -3, 4, 4, 4, 24, -1, -1, -6, -15, 15, 18],
  [0, -1, -2, -2, -2, 0, 2, 0, 1, -1, 4, -1, 0, 0, 3, -4],
  [0, 1, 0, 1, -1, 0, -2, 1, 0, -1, -1, 4, 0, 3, -1, 6],
  [0, 1, 2, -1, -2, 2, 0, -2, 0, -6, 0, 0, 4, 12, 1, 0],
  [0, 15, 12, 3, -9, 15, -3, -9, 9, -15, 0, 3, 12, 90, 30, 51],
  [6, 4, 0, 5, -1, 5, 4, 2, 8, 15, 3, -1, 1, 30, 52, 53],
  [9, 7, 7, 13, -1, 13, -6, 7, 15, 18, -4, 6, 0, 51, 53, 120]
]
A_gen: rank 17, determinant 972; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0],
  [0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 6, 9],
  [0, 0, 4, 2, 1, -1, 2, -1, -2, 1, -2, -1, 1, 1, 5, 4, 7],
  [0, 0, 2, 4, 1, 0, 2, -1, -2, 1, -2, -2, 0, 2, 4, 0, 7],
  [0, 0, 1, 1, 4, 1, 1, -2, 1, 1, 3, -2, 1, -1, 1, 5, 13],
  [0, 0, -1, 0, 1, 4, -2, 0, 1, -1, 6, -2, -1, -2, -3, -1, -1],
  [0, 0, 2, 2, 1, -2, 4, -1, -1, 2, -3, 0, 0, 2, 5, 5, 13],
  [0, 0, -1, -1, -2, 0, -1, 4, -1, 1, 4, 2, -2, 0, -1, 4, -6],
  [0, 0, -2, -2, 1, 1, -1, -1, 4, 0, 4, 0, 1, -2, -3, 2, 7],
  [0, 0, 1, 1, 1, -1, 2, 1, 0, 4, 4, 1, 0, 0, 3, 8, 15],
  [0, 0, -2, -2, 3, 6, -3, 4, 4, 4, 24, -1, -1, -6, -5, 15, 18],
  [0, 0, -1, -2, -2, -2, 0, 2, 0, 1, -1, 4, -1, 0, 0, 3, -4],
  [0, 0, 1, 0, 1, -1, 0, -2, 1, 0, -1, -1, 4, 0, 1, -1, 6],
  [0, 0, 1, 2, -1, -2, 2, 0, -2, 0, -6, 0, 0, 4, 4, 1, 0],
  [-1, -4, 5, 4, 1, -3, 5, -1, -3, 3, -5, 0, 1, 4, 13, 6, 11],
  [0, 6, 4, 0, 5, -1, 5, 4, 2, 8, 15, 3, -1, 1, 6, 52, 53],
  [0, 9, 7, 7, 13, -1, 13, -6, 7, 15, 18, -4, 6, 0, 11, 53, 120]
]

No. 88 | rank(S)=14 | index=2 | dimension=6
P: rank 8, determinant 324
q_P = 2^{-2}_{II} 3^{+4}
P_gram = [
  [0, -6, -6, -3, -7, -11, -3, -34],
  [-6, -6, -3, -6, -8, -13, -3, -44],
  [-6, -3, 0, -6, -3, -5, -1, -24],
  [-3, -6, -6, -6, -6, -10, -2, -36],
  [-7, -8, -3, -6, -8, -15, -3, -50],
  [-11, -13, -5, -10, -15, -20, -4, -75],
  [-3, -3, -1, -2, -3, -4, 0, -15],
  [-34, -44, -24, -36, -50, -75, -15, -266]
]
K: rank 14, determinant 972
q_K = 2^{-2}_{II} 3^{-5}
K_gram = [
  [4, 2, 3, 0, 1, 0, -1, 3, -1, 0, 11, 5, 22, 13],
  [2, 6, -1, -2, 3, 3, 3, 1, 1, -3, -1, 21, 17, 21],
  [3, -1, 6, 0, -1, -2, -2, 5, 0, 2, 22, -2, 23, 8],
  [0, -2, 0, 4, -2, 0, -2, -1, 0, 1, -3, -3, -6, -6],
  [1, 3, -1, -2, 4, 2, 1, -1, -1, -1, -2, 6, 7, 9],
  [0, 3, -2, 0, 2, 4, 1, -1, 1, -2, -6, 15, 0, 12],
  [-1, 3, -2, -2, 1, 1, 6, -2, 3, -1, -6, 13, 4, 8],
  [3, 1, 5, -1, -1, -1, -2, 8, 0, 0, 24, 6, 27, 15],
  [-1, 1, 0, 0, -1, 1, 3, 0, 4, 0, 2, 13, 3, 8],
  [0, -3, 2, 1, -1, -2, -1, 0, 0, 4, 9, -9, 3, -6],
  [11, -1, 22, -3, -2, -6, -6, 24, 2, 9, 102, 9, 105, 48],
  [5, 21, -2, -3, 6, 15, 13, 6, 13, -9, 9, 108, 66, 96],
  [22, 17, 23, -6, 7, 0, 4, 27, 3, 3, 105, 66, 186, 114],
  [13, 21, 8, -6, 9, 12, 8, 15, 8, -6, 48, 96, 114, 114]
]
A_gen: rank 15, determinant 324; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2],
  [0, 4, 2, 3, 0, 1, 0, -1, 3, -1, 0, 11, 5, 22, -15],
  [0, 2, 6, -1, -2, 3, 3, 3, 1, 1, -3, -1, 21, 17, -18],
  [0, 3, -1, 6, 0, -1, -2, -2, 5, 0, 2, 22, -2, 23, -18],
  [0, 0, -2, 0, 4, -2, 0, -2, -1, 0, 1, -3, -3, -6, 5],
  [0, 1, 3, -1, -2, 4, 2, 1, -1, -1, -1, -2, 6, 7, -4],
  [0, 0, 3, -2, 0, 2, 4, 1, -1, 1, -2, -6, 15, 0, -6],
  [0, -1, 3, -2, -2, 1, 1, 6, -2, 3, -1, -6, 13, 4, -9],
  [0, 3, 1, 5, -1, -1, -1, -2, 8, 0, 0, 24, 6, 27, -25],
  [0, -1, 1, 0, 0, -1, 1, 3, 0, 4, 0, 2, 13, 3, -13],
  [0, 0, -3, 2, 1, -1, -2, -1, 0, 0, 4, 9, -9, 3, -2],
  [0, 11, -1, 22, -3, -2, -6, -6, 24, 2, 9, 102, 9, 105, -98],
  [0, 5, 21, -2, -3, 6, 15, 13, 6, 13, -9, 9, 108, 66, -100],
  [0, 22, 17, 23, -6, 7, 0, 4, 27, 3, 3, 105, 66, 186, -162],
  [-2, -15, -18, -18, 5, -4, -6, -9, -25, -13, -2, -98, -100, -162, 180]
]

No. 89 | rank(S)=14 | index=4 | dimension=3
P: rank 8, determinant 324
q_P = 2^{-2}_{II} 3^{+4}
P_gram = [
  [0, -6, -6, -3, -7, -11, -3, -34],
  [-6, -6, -3, -6, -8, -13, -3, -44],
  [-6, -3, 0, -6, -3, -5, -1, -24],
  [-3, -6, -6, -6, -6, -10, -2, -36],
  [-7, -8, -3, -6, -8, -15, -3, -50],
  [-11, -13, -5, -10, -15, -20, -4, -75],
  [-3, -3, -1, -2, -3, -4, 0, -15],
  [-34, -44, -24, -36, -50, -75, -15, -266]
]
K: rank 14, determinant 972
q_K = 2^{-2}_{II} 3^{-5}
K_gram = [
  [4, 2, 3, 0, 1, 0, -1, 3, -1, 0, 11, 5, 22, 13],
  [2, 6, -1, -2, 3, 3, 3, 1, 1, -3, -1, 21, 17, 21],
  [3, -1, 6, 0, -1, -2, -2, 5, 0, 2, 22, -2, 23, 8],
  [0, -2, 0, 4, -2, 0, -2, -1, 0, 1, -3, -3, -6, -6],
  [1, 3, -1, -2, 4, 2, 1, -1, -1, -1, -2, 6, 7, 9],
  [0, 3, -2, 0, 2, 4, 1, -1, 1, -2, -6, 15, 0, 12],
  [-1, 3, -2, -2, 1, 1, 6, -2, 3, -1, -6, 13, 4, 8],
  [3, 1, 5, -1, -1, -1, -2, 8, 0, 0, 24, 6, 27, 15],
  [-1, 1, 0, 0, -1, 1, 3, 0, 4, 0, 2, 13, 3, 8],
  [0, -3, 2, 1, -1, -2, -1, 0, 0, 4, 9, -9, 3, -6],
  [11, -1, 22, -3, -2, -6, -6, 24, 2, 9, 102, 9, 105, 48],
  [5, 21, -2, -3, 6, 15, 13, 6, 13, -9, 9, 108, 66, 96],
  [22, 17, 23, -6, 7, 0, 4, 27, 3, 3, 105, 66, 186, 114],
  [13, 21, 8, -6, 9, 12, 8, 15, 8, -6, 48, 96, 114, 114]
]
A_gen: rank 15, determinant 324; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2],
  [0, 4, 2, 3, 0, 1, 0, -1, 3, -1, 0, 11, 5, 22, -15],
  [0, 2, 6, -1, -2, 3, 3, 3, 1, 1, -3, -1, 21, 17, -18],
  [0, 3, -1, 6, 0, -1, -2, -2, 5, 0, 2, 22, -2, 23, -18],
  [0, 0, -2, 0, 4, -2, 0, -2, -1, 0, 1, -3, -3, -6, 5],
  [0, 1, 3, -1, -2, 4, 2, 1, -1, -1, -1, -2, 6, 7, -4],
  [0, 0, 3, -2, 0, 2, 4, 1, -1, 1, -2, -6, 15, 0, -6],
  [0, -1, 3, -2, -2, 1, 1, 6, -2, 3, -1, -6, 13, 4, -9],
  [0, 3, 1, 5, -1, -1, -1, -2, 8, 0, 0, 24, 6, 27, -25],
  [0, -1, 1, 0, 0, -1, 1, 3, 0, 4, 0, 2, 13, 3, -13],
  [0, 0, -3, 2, 1, -1, -2, -1, 0, 0, 4, 9, -9, 3, -2],
  [0, 11, -1, 22, -3, -2, -6, -6, 24, 2, 9, 102, 9, 105, -98],
  [0, 5, 21, -2, -3, 6, 15, 13, 6, 13, -9, 9, 108, 66, -100],
  [0, 22, 17, 23, -6, 7, 0, 4, 27, 3, 3, 105, 66, 186, -162],
  [-2, -15, -18, -18, 5, -4, -6, -9, -25, -13, -2, -98, -100, -162, 180]
]

No. 90 | rank(S)=14 | index=6 | dimension=3
P: rank 8, determinant 324
q_P = 2^{-2}_{II} 3^{+4}
P_gram = [
  [0, -6, -6, -3, -7, -11, -3, -34],
  [-6, -6, -3, -6, -8, -13, -3, -44],
  [-6, -3, 0, -6, -3, -5, -1, -24],
  [-3, -6, -6, -6, -6, -10, -2, -36],
  [-7, -8, -3, -6, -8, -15, -3, -50],
  [-11, -13, -5, -10, -15, -20, -4, -75],
  [-3, -3, -1, -2, -3, -4, 0, -15],
  [-34, -44, -24, -36, -50, -75, -15, -266]
]
K: rank 14, determinant 972
q_K = 2^{-2}_{II} 3^{-5}
K_gram = [
  [4, 2, 3, 0, 1, 0, -1, 3, -1, 0, 11, 5, 22, 13],
  [2, 6, -1, -2, 3, 3, 3, 1, 1, -3, -1, 21, 17, 21],
  [3, -1, 6, 0, -1, -2, -2, 5, 0, 2, 22, -2, 23, 8],
  [0, -2, 0, 4, -2, 0, -2, -1, 0, 1, -3, -3, -6, -6],
  [1, 3, -1, -2, 4, 2, 1, -1, -1, -1, -2, 6, 7, 9],
  [0, 3, -2, 0, 2, 4, 1, -1, 1, -2, -6, 15, 0, 12],
  [-1, 3, -2, -2, 1, 1, 6, -2, 3, -1, -6, 13, 4, 8],
  [3, 1, 5, -1, -1, -1, -2, 8, 0, 0, 24, 6, 27, 15],
  [-1, 1, 0, 0, -1, 1, 3, 0, 4, 0, 2, 13, 3, 8],
  [0, -3, 2, 1, -1, -2, -1, 0, 0, 4, 9, -9, 3, -6],
  [11, -1, 22, -3, -2, -6, -6, 24, 2, 9, 102, 9, 105, 48],
  [5, 21, -2, -3, 6, 15, 13, 6, 13, -9, 9, 108, 66, 96],
  [22, 17, 23, -6, 7, 0, 4, 27, 3, 3, 105, 66, 186, 114],
  [13, 21, 8, -6, 9, 12, 8, 15, 8, -6, 48, 96, 114, 114]
]
A_gen: rank 15, determinant 324; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2],
  [0, 4, 2, 3, 0, 1, 0, -1, 3, -1, 0, 11, 5, 22, -15],
  [0, 2, 6, -1, -2, 3, 3, 3, 1, 1, -3, -1, 21, 17, -18],
  [0, 3, -1, 6, 0, -1, -2, -2, 5, 0, 2, 22, -2, 23, -18],
  [0, 0, -2, 0, 4, -2, 0, -2, -1, 0, 1, -3, -3, -6, 5],
  [0, 1, 3, -1, -2, 4, 2, 1, -1, -1, -1, -2, 6, 7, -4],
  [0, 0, 3, -2, 0, 2, 4, 1, -1, 1, -2, -6, 15, 0, -6],
  [0, -1, 3, -2, -2, 1, 1, 6, -2, 3, -1, -6, 13, 4, -9],
  [0, 3, 1, 5, -1, -1, -1, -2, 8, 0, 0, 24, 6, 27, -25],
  [0, -1, 1, 0, 0, -1, 1, 3, 0, 4, 0, 2, 13, 3, -13],
  [0, 0, -3, 2, 1, -1, -2, -1, 0, 0, 4, 9, -9, 3, -2],
  [0, 11, -1, 22, -3, -2, -6, -6, 24, 2, 9, 102, 9, 105, -98],
  [0, 5, 21, -2, -3, 6, 15, 13, 6, 13, -9, 9, 108, 66, -100],
  [0, 22, 17, 23, -6, 7, 0, 4, 27, 3, 3, 105, 66, 186, -162],
  [-2, -15, -18, -18, 5, -4, -6, -9, -25, -13, -2, -98, -100, -162, 180]
]

No. 91 | rank(S)=14 | index=6 | dimension=3
P: rank 8, determinant 324
q_P = 2^{-2}_{II} 3^{+4}
P_gram = [
  [0, -6, -6, -3, -7, -11, -3, -34],
  [-6, -6, -3, -6, -8, -13, -3, -44],
  [-6, -3, 0, -6, -3, -5, -1, -24],
  [-3, -6, -6, -6, -6, -10, -2, -36],
  [-7, -8, -3, -6, -8, -15, -3, -50],
  [-11, -13, -5, -10, -15, -20, -4, -75],
  [-3, -3, -1, -2, -3, -4, 0, -15],
  [-34, -44, -24, -36, -50, -75, -15, -266]
]
K: rank 14, determinant 972
q_K = 2^{-2}_{II} 3^{-5}
K_gram = [
  [4, 2, 3, 0, 1, 0, -1, 3, -1, 0, 11, 5, 22, 13],
  [2, 6, -1, -2, 3, 3, 3, 1, 1, -3, -1, 21, 17, 21],
  [3, -1, 6, 0, -1, -2, -2, 5, 0, 2, 22, -2, 23, 8],
  [0, -2, 0, 4, -2, 0, -2, -1, 0, 1, -3, -3, -6, -6],
  [1, 3, -1, -2, 4, 2, 1, -1, -1, -1, -2, 6, 7, 9],
  [0, 3, -2, 0, 2, 4, 1, -1, 1, -2, -6, 15, 0, 12],
  [-1, 3, -2, -2, 1, 1, 6, -2, 3, -1, -6, 13, 4, 8],
  [3, 1, 5, -1, -1, -1, -2, 8, 0, 0, 24, 6, 27, 15],
  [-1, 1, 0, 0, -1, 1, 3, 0, 4, 0, 2, 13, 3, 8],
  [0, -3, 2, 1, -1, -2, -1, 0, 0, 4, 9, -9, 3, -6],
  [11, -1, 22, -3, -2, -6, -6, 24, 2, 9, 102, 9, 105, 48],
  [5, 21, -2, -3, 6, 15, 13, 6, 13, -9, 9, 108, 66, 96],
  [22, 17, 23, -6, 7, 0, 4, 27, 3, 3, 105, 66, 186, 114],
  [13, 21, 8, -6, 9, 12, 8, 15, 8, -6, 48, 96, 114, 114]
]
A_gen: rank 15, determinant 324; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2],
  [0, 4, 2, 3, 0, 1, 0, -1, 3, -1, 0, 11, 5, 22, -15],
  [0, 2, 6, -1, -2, 3, 3, 3, 1, 1, -3, -1, 21, 17, -18],
  [0, 3, -1, 6, 0, -1, -2, -2, 5, 0, 2, 22, -2, 23, -18],
  [0, 0, -2, 0, 4, -2, 0, -2, -1, 0, 1, -3, -3, -6, 5],
  [0, 1, 3, -1, -2, 4, 2, 1, -1, -1, -1, -2, 6, 7, -4],
  [0, 0, 3, -2, 0, 2, 4, 1, -1, 1, -2, -6, 15, 0, -6],
  [0, -1, 3, -2, -2, 1, 1, 6, -2, 3, -1, -6, 13, 4, -9],
  [0, 3, 1, 5, -1, -1, -1, -2, 8, 0, 0, 24, 6, 27, -25],
  [0, -1, 1, 0, 0, -1, 1, 3, 0, 4, 0, 2, 13, 3, -13],
  [0, 0, -3, 2, 1, -1, -2, -1, 0, 0, 4, 9, -9, 3, -2],
  [0, 11, -1, 22, -3, -2, -6, -6, 24, 2, 9, 102, 9, 105, -98],
  [0, 5, 21, -2, -3, 6, 15, 13, 6, 13, -9, 9, 108, 66, -100],
  [0, 22, 17, 23, -6, 7, 0, 4, 27, 3, 3, 105, 66, 186, -162],
  [-2, -15, -18, -18, 5, -4, -6, -9, -25, -13, -2, -98, -100, -162, 180]
]

No. 92 | rank(S)=14 | index=6 | dimension=2
P: rank 6, determinant 972
q_P = 2^{-2}_{II} 3^{-3}9^{+1}
P_gram = [
  [-18, -9, -12, -6, 105, 162],
  [-9, -6, -6, -3, 57, 87],
  [-12, -6, -4, -2, 58, 90],
  [-6, -3, -2, 2, 23, 42],
  [105, 57, 58, 23, -576, -900],
  [162, 87, 90, 42, -900, -1392]
]
K: rank 16, determinant 2916
q_K = 2^{-2}_{II} 3^{-4}9^{-1}
K_gram = [
  [4, 2, 2, -3, 3, 4, 0, 2, -1, -2, 2, -2, 12, 5, -6, 15],
  [2, 4, 2, -1, 5, 6, 2, 2, -2, -2, 2, -2, 17, 8, -7, 11],
  [2, 2, 4, -1, 5, 4, 2, 1, 0, 0, 0, 0, 23, 18, 7, 14],
  [-3, -1, -1, 6, -3, -4, 2, -3, 2, 2, -1, 1, -13, 1, 9, -13],
  [3, 5, 5, -3, 12, 8, 2, 3, -1, -1, 2, -2, 41, 28, 0, 23],
  [4, 6, 4, -4, 8, 12, 2, 4, -4, -4, 2, -2, 32, 12, -12, 20],
  [0, 2, 2, 2, 2, 2, 4, 0, 0, 0, 0, 0, 10, 10, 6, 4],
  [2, 2, 1, -3, 3, 4, 0, 4, -1, -1, 1, -1, 15, 7, -1, 15],
  [-1, -2, 0, 2, -1, -4, 0, -1, 4, 2, -1, 1, -3, 9, 14, 0],
  [-2, -2, 0, 2, -1, -4, 0, -1, 2, 4, -2, 2, 0, 8, 16, -3],
  [2, 2, 0, -1, 2, 2, 0, 1, -1, -2, 4, -2, 3, -2, -9, 9],
  [-2, -2, 0, 1, -2, -2, 0, -1, 1, 2, -2, 4, 0, 1, 14, -3],
  [12, 17, 23, -13, 41, 32, 10, 15, -3, 0, 3, 0, 178, 121, 39, 109],
  [5, 8, 18, 1, 28, 12, 10, 7, 9, 8, -2, 1, 121, 128, 71, 73],
  [-6, -7, 7, 9, 0, -12, 6, -1, 14, 16, -9, 14, 39, 71, 110, 24],
  [15, 11, 14, -13, 23, 20, 4, 15, 0, -3, 9, -3, 109, 73, 24, 106]
]
A_gen: rank 17, determinant 972; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0],
  [0, 4, 2, 2, -3, 3, 4, 0, 2, -1, -5, 2, -2, 12, 5, -6, 15],
  [0, 2, 4, 2, -1, 5, 6, 2, 2, -2, -7, 2, -2, 17, 8, -7, 11],
  [0, 2, 2, 4, -1, 5, 4, 2, 1, 0, -5, 0, 0, 23, 18, 7, 14],
  [0, -3, -1, -1, 6, -3, -4, 2, -3, 2, 3, -1, 1, -13, 1, 9, -13],
  [0, 3, 5, 5, -3, 12, 8, 2, 3, -1, -9, 2, -2, 41, 28, 0, 23],
  [0, 4, 6, 4, -4, 8, 12, 2, 4, -4, -12, 2, -2, 32, 12, -12, 20],
  [0, 0, 2, 2, 2, 2, 2, 4, 0, 0, -4, 0, 0, 10, 10, 6, 4],
  [0, 2, 2, 1, -3, 3, 4, 0, 4, -1, -5, 1, -1, 15, 7, -1, 15],
  [0, -1, -2, 0, 2, -1, -4, 0, -1, 4, 3, -1, 1, -3, 9, 14, 0],
  [-1, -5, -7, -5, 3, -9, -12, -4, -5, 3, 15, -3, 3, -37, -20, 7, -28],
  [0, 2, 2, 0, -1, 2, 2, 0, 1, -1, -3, 4, -2, 3, -2, -9, 9],
  [0, -2, -2, 0, 1, -2, -2, 0, -1, 1, 3, -2, 4, 0, 1, 14, -3],
  [0, 12, 17, 23, -13, 41, 32, 10, 15, -3, -37, 3, 0, 178, 121, 39, 109],
  [0, 5, 8, 18, 1, 28, 12, 10, 7, 9, -20, -2, 1, 121, 128, 71, 73],
  [0, -6, -7, 7, 9, 0, -12, 6, -1, 14, 7, -9, 14, 39, 71, 110, 24],
  [0, 15, 11, 14, -13, 23, 20, 4, 15, 0, -28, 9, -3, 109, 73, 24, 106]
]

No. 93 | rank(S)=14 | index=8 | dimension=1
P: rank 8, determinant 324
q_P = 2^{-2}_{II} 3^{+4}
P_gram = [
  [2, 4, 4, 14, 2, 2, 7, 7],
  [4, 4, 14, 14, 2, 7, 7, 26],
  [4, 14, 14, 52, 7, 7, 26, 26],
  [14, 14, 52, 52, 7, 26, 26, 97],
  [2, 2, 7, 7, 2, 4, 4, 14],
  [2, 7, 7, 26, 4, 4, 14, 14],
  [7, 7, 26, 26, 4, 14, 14, 52],
  [7, 26, 26, 97, 14, 14, 52, 52]
]
K: rank 14, determinant 972
q_K = 2^{-2}_{II} 3^{-5}
K_gram = [
  [4, 2, -2, 2, 2, 6, 1, 2, 30, -1, 6, -2, 15, 21],
  [2, 4, -1, 2, 2, 6, -1, 2, 24, -2, 3, 0, 18, 21],
  [-2, -1, 4, -2, 0, -2, 0, -2, -12, 1, 0, 1, -6, -9],
  [2, 2, -2, 4, 2, 6, -1, 1, 18, 0, 0, 0, 18, 18],
  [2, 2, 0, 2, 4, 8, -1, 1, 24, -1, 3, -1, 15, 21],
  [6, 6, -2, 6, 8, 20, -2, 4, 66, -2, 12, -2, 42, 54],
  [1, -1, 0, -1, -1, -2, 4, 1, 0, 1, 6, -2, -3, 0],
  [2, 2, -2, 1, 1, 4, 1, 4, 18, -1, 9, -2, 9, 15],
  [30, 24, -12, 18, 24, 66, 0, 18, 276, -12, 54, -12, 150, 204],
  [-1, -2, 1, 0, -1, -2, 1, -1, -12, 4, 3, 0, -3, -9],
  [6, 3, 0, 0, 3, 12, 6, 9, 54, 3, 42, -6, 24, 36],
  [-2, 0, 1, 0, -1, -2, -2, -2, -12, 0, -6, 4, 0, -9],
  [15, 18, -6, 18, 15, 42, -3, 9, 150, -3, 24, 0, 126, 132],
  [21, 21, -9, 18, 21, 54, 0, 15, 204, -9, 36, -9, 132, 174]
]
A_gen: rank 15, determinant 324; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1],
  [0, 4, 2, -2, 2, 2, 6, 1, 2, 30, -1, 6, -2, 15, -22],
  [0, 2, 4, -1, 2, 2, 6, -1, 2, 24, -2, 3, 0, 18, -20],
  [0, -2, -1, 4, -2, 0, -2, 0, -2, -12, 1, 0, 1, -6, 7],
  [0, 2, 2, -2, 4, 2, 6, -1, 1, 18, 0, 0, 0, 18, -15],
  [0, 2, 2, 0, 2, 4, 8, -1, 1, 24, -1, 3, -1, 15, -18],
  [0, 6, 6, -2, 6, 8, 20, -2, 4, 66, -2, 12, -2, 42, -52],
  [0, 1, -1, 0, -1, -1, -2, 4, 1, 0, 1, 6, -2, -3, 0],
  [0, 2, 2, -2, 1, 1, 4, 1, 4, 18, -1, 9, -2, 9, -15],
  [0, 30, 24, -12, 18, 24, 66, 0, 18, 276, -12, 54, -12, 150, -210],
  [0, -1, -2, 1, 0, -1, -2, 1, -1, -12, 4, 3, 0, -3, 6],
  [0, 6, 3, 0, 0, 3, 12, 6, 9, 54, 3, 42, -6, 24, -51],
  [0, -2, 0, 1, 0, -1, -2, -2, -2, -12, 0, -6, 4, 0, 7],
  [0, 15, 18, -6, 18, 15, 42, -3, 9, 150, -3, 24, 0, 126, -129],
  [-1, -22, -20, 7, -15, -18, -52, 0, -15, -210, 6, -51, 7, -129, 171]
]

No. 94 | rank(S)=14 | index=12 | dimension=1
P: rank 8, determinant 324
q_P = 2^{-2}_{II} 3^{+4}
P_gram = [
  [0, -6, -6, -3, -7, -11, -3, -34],
  [-6, -6, -3, -6, -8, -13, -3, -44],
  [-6, -3, 0, -6, -3, -5, -1, -24],
  [-3, -6, -6, -6, -6, -10, -2, -36],
  [-7, -8, -3, -6, -8, -15, -3, -50],
  [-11, -13, -5, -10, -15, -20, -4, -75],
  [-3, -3, -1, -2, -3, -4, 0, -15],
  [-34, -44, -24, -36, -50, -75, -15, -266]
]
K: rank 14, determinant 972
q_K = 2^{-2}_{II} 3^{-5}
K_gram = [
  [4, 2, 3, 0, 1, 0, -1, 3, -1, 0, 11, 5, 22, 13],
  [2, 6, -1, -2, 3, 3, 3, 1, 1, -3, -1, 21, 17, 21],
  [3, -1, 6, 0, -1, -2, -2, 5, 0, 2, 22, -2, 23, 8],
  [0, -2, 0, 4, -2, 0, -2, -1, 0, 1, -3, -3, -6, -6],
  [1, 3, -1, -2, 4, 2, 1, -1, -1, -1, -2, 6, 7, 9],
  [0, 3, -2, 0, 2, 4, 1, -1, 1, -2, -6, 15, 0, 12],
  [-1, 3, -2, -2, 1, 1, 6, -2, 3, -1, -6, 13, 4, 8],
  [3, 1, 5, -1, -1, -1, -2, 8, 0, 0, 24, 6, 27, 15],
  [-1, 1, 0, 0, -1, 1, 3, 0, 4, 0, 2, 13, 3, 8],
  [0, -3, 2, 1, -1, -2, -1, 0, 0, 4, 9, -9, 3, -6],
  [11, -1, 22, -3, -2, -6, -6, 24, 2, 9, 102, 9, 105, 48],
  [5, 21, -2, -3, 6, 15, 13, 6, 13, -9, 9, 108, 66, 96],
  [22, 17, 23, -6, 7, 0, 4, 27, 3, 3, 105, 66, 186, 114],
  [13, 21, 8, -6, 9, 12, 8, 15, 8, -6, 48, 96, 114, 114]
]
A_gen: rank 15, determinant 324; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2],
  [0, 4, 2, 3, 0, 1, 0, -1, 3, -1, 0, 11, 5, 22, -15],
  [0, 2, 6, -1, -2, 3, 3, 3, 1, 1, -3, -1, 21, 17, -18],
  [0, 3, -1, 6, 0, -1, -2, -2, 5, 0, 2, 22, -2, 23, -18],
  [0, 0, -2, 0, 4, -2, 0, -2, -1, 0, 1, -3, -3, -6, 5],
  [0, 1, 3, -1, -2, 4, 2, 1, -1, -1, -1, -2, 6, 7, -4],
  [0, 0, 3, -2, 0, 2, 4, 1, -1, 1, -2, -6, 15, 0, -6],
  [0, -1, 3, -2, -2, 1, 1, 6, -2, 3, -1, -6, 13, 4, -9],
  [0, 3, 1, 5, -1, -1, -1, -2, 8, 0, 0, 24, 6, 27, -25],
  [0, -1, 1, 0, 0, -1, 1, 3, 0, 4, 0, 2, 13, 3, -13],
  [0, 0, -3, 2, 1, -1, -2, -1, 0, 0, 4, 9, -9, 3, -2],
  [0, 11, -1, 22, -3, -2, -6, -6, 24, 2, 9, 102, 9, 105, -98],
  [0, 5, 21, -2, -3, 6, 15, 13, 6, 13, -9, 9, 108, 66, -100],
  [0, 22, 17, 23, -6, 7, 0, 4, 27, 3, 3, 105, 66, 186, -162],
  [-2, -15, -18, -18, 5, -4, -6, -9, -25, -13, -2, -98, -100, -162, 180]
]

No. 95 | rank(S)=14 | index=12 | dimension=1
P: rank 8, determinant 324
q_P = 2^{-2}_{II} 3^{+4}
P_gram = [
  [0, -6, -6, -3, -7, -11, -3, -34],
  [-6, -6, -3, -6, -8, -13, -3, -44],
  [-6, -3, 0, -6, -3, -5, -1, -24],
  [-3, -6, -6, -6, -6, -10, -2, -36],
  [-7, -8, -3, -6, -8, -15, -3, -50],
  [-11, -13, -5, -10, -15, -20, -4, -75],
  [-3, -3, -1, -2, -3, -4, 0, -15],
  [-34, -44, -24, -36, -50, -75, -15, -266]
]
K: rank 14, determinant 972
q_K = 2^{-2}_{II} 3^{-5}
K_gram = [
  [4, 2, 3, 0, 1, 0, -1, 3, -1, 0, 11, 5, 22, 13],
  [2, 6, -1, -2, 3, 3, 3, 1, 1, -3, -1, 21, 17, 21],
  [3, -1, 6, 0, -1, -2, -2, 5, 0, 2, 22, -2, 23, 8],
  [0, -2, 0, 4, -2, 0, -2, -1, 0, 1, -3, -3, -6, -6],
  [1, 3, -1, -2, 4, 2, 1, -1, -1, -1, -2, 6, 7, 9],
  [0, 3, -2, 0, 2, 4, 1, -1, 1, -2, -6, 15, 0, 12],
  [-1, 3, -2, -2, 1, 1, 6, -2, 3, -1, -6, 13, 4, 8],
  [3, 1, 5, -1, -1, -1, -2, 8, 0, 0, 24, 6, 27, 15],
  [-1, 1, 0, 0, -1, 1, 3, 0, 4, 0, 2, 13, 3, 8],
  [0, -3, 2, 1, -1, -2, -1, 0, 0, 4, 9, -9, 3, -6],
  [11, -1, 22, -3, -2, -6, -6, 24, 2, 9, 102, 9, 105, 48],
  [5, 21, -2, -3, 6, 15, 13, 6, 13, -9, 9, 108, 66, 96],
  [22, 17, 23, -6, 7, 0, 4, 27, 3, 3, 105, 66, 186, 114],
  [13, 21, 8, -6, 9, 12, 8, 15, 8, -6, 48, 96, 114, 114]
]
A_gen: rank 15, determinant 324; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2],
  [0, 4, 2, 3, 0, 1, 0, -1, 3, -1, 0, 11, 5, 22, -15],
  [0, 2, 6, -1, -2, 3, 3, 3, 1, 1, -3, -1, 21, 17, -18],
  [0, 3, -1, 6, 0, -1, -2, -2, 5, 0, 2, 22, -2, 23, -18],
  [0, 0, -2, 0, 4, -2, 0, -2, -1, 0, 1, -3, -3, -6, 5],
  [0, 1, 3, -1, -2, 4, 2, 1, -1, -1, -1, -2, 6, 7, -4],
  [0, 0, 3, -2, 0, 2, 4, 1, -1, 1, -2, -6, 15, 0, -6],
  [0, -1, 3, -2, -2, 1, 1, 6, -2, 3, -1, -6, 13, 4, -9],
  [0, 3, 1, 5, -1, -1, -1, -2, 8, 0, 0, 24, 6, 27, -25],
  [0, -1, 1, 0, 0, -1, 1, 3, 0, 4, 0, 2, 13, 3, -13],
  [0, 0, -3, 2, 1, -1, -2, -1, 0, 0, 4, 9, -9, 3, -2],
  [0, 11, -1, 22, -3, -2, -6, -6, 24, 2, 9, 102, 9, 105, -98],
  [0, 5, 21, -2, -3, 6, 15, 13, 6, 13, -9, 9, 108, 66, -100],
  [0, 22, 17, 23, -6, 7, 0, 4, 27, 3, 3, 105, 66, 186, -162],
  [-2, -15, -18, -18, 5, -4, -6, -9, -25, -13, -2, -98, -100, -162, 180]
]

No. 96 | rank(S)=14 | index=24 | dimension=0
P: rank 8, determinant 324
q_P = 2^{-2}_{II} 3^{+4}
P_gram = [
  [2, 4, 4, 14, 2, 2, 7, 7],
  [4, 4, 14, 14, 2, 7, 7, 26],
  [4, 14, 14, 52, 7, 7, 26, 26],
  [14, 14, 52, 52, 7, 26, 26, 97],
  [2, 2, 7, 7, 2, 4, 4, 14],
  [2, 7, 7, 26, 4, 4, 14, 14],
  [7, 7, 26, 26, 4, 14, 14, 52],
  [7, 26, 26, 97, 14, 14, 52, 52]
]
K: rank 14, determinant 972
q_K = 2^{-2}_{II} 3^{-5}
K_gram = [
  [4, 2, -2, 2, 2, 6, 1, 2, 30, -1, 6, -2, 15, 21],
  [2, 4, -1, 2, 2, 6, -1, 2, 24, -2, 3, 0, 18, 21],
  [-2, -1, 4, -2, 0, -2, 0, -2, -12, 1, 0, 1, -6, -9],
  [2, 2, -2, 4, 2, 6, -1, 1, 18, 0, 0, 0, 18, 18],
  [2, 2, 0, 2, 4, 8, -1, 1, 24, -1, 3, -1, 15, 21],
  [6, 6, -2, 6, 8, 20, -2, 4, 66, -2, 12, -2, 42, 54],
  [1, -1, 0, -1, -1, -2, 4, 1, 0, 1, 6, -2, -3, 0],
  [2, 2, -2, 1, 1, 4, 1, 4, 18, -1, 9, -2, 9, 15],
  [30, 24, -12, 18, 24, 66, 0, 18, 276, -12, 54, -12, 150, 204],
  [-1, -2, 1, 0, -1, -2, 1, -1, -12, 4, 3, 0, -3, -9],
  [6, 3, 0, 0, 3, 12, 6, 9, 54, 3, 42, -6, 24, 36],
  [-2, 0, 1, 0, -1, -2, -2, -2, -12, 0, -6, 4, 0, -9],
  [15, 18, -6, 18, 15, 42, -3, 9, 150, -3, 24, 0, 126, 132],
  [21, 21, -9, 18, 21, 54, 0, 15, 204, -9, 36, -9, 132, 174]
]
A_gen: rank 15, determinant 324; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1],
  [0, 4, 2, -2, 2, 2, 6, 1, 2, 30, -1, 6, -2, 15, -22],
  [0, 2, 4, -1, 2, 2, 6, -1, 2, 24, -2, 3, 0, 18, -20],
  [0, -2, -1, 4, -2, 0, -2, 0, -2, -12, 1, 0, 1, -6, 7],
  [0, 2, 2, -2, 4, 2, 6, -1, 1, 18, 0, 0, 0, 18, -15],
  [0, 2, 2, 0, 2, 4, 8, -1, 1, 24, -1, 3, -1, 15, -18],
  [0, 6, 6, -2, 6, 8, 20, -2, 4, 66, -2, 12, -2, 42, -52],
  [0, 1, -1, 0, -1, -1, -2, 4, 1, 0, 1, 6, -2, -3, 0],
  [0, 2, 2, -2, 1, 1, 4, 1, 4, 18, -1, 9, -2, 9, -15],
  [0, 30, 24, -12, 18, 24, 66, 0, 18, 276, -12, 54, -12, 150, -210],
  [0, -1, -2, 1, 0, -1, -2, 1, -1, -12, 4, 3, 0, -3, 6],
  [0, 6, 3, 0, 0, 3, 12, 6, 9, 54, 3, 42, -6, 24, -51],
  [0, -2, 0, 1, 0, -1, -2, -2, -2, -12, 0, -6, 4, 0, 7],
  [0, 15, 18, -6, 18, 15, 42, -3, 9, 150, -3, 24, 0, 126, -129],
  [-1, -22, -20, 7, -15, -18, -52, 0, -15, -210, 6, -51, 7, -129, 171]
]

No. 97 | rank(S)=12 | index=1 | dimension=8
P: rank 10, determinant 3072
q_P = 2^{-6}_{II}4^{-2}_{II} 3^{-1}
P_gram = [
  [24, 0, 12, 12, 0, 12, 12, -30, 0, -12],
  [0, 64, 32, 56, 48, 20, 0, 22, -80, -100],
  [12, 32, 26, 34, 26, 19, 7, -2, -46, -59],
  [12, 56, 34, 56, 42, 24, 6, 4, -70, -94],
  [0, 48, 26, 42, 38, 17, 1, 18, -64, -77],
  [12, 20, 19, 24, 17, 14, 7, -6, -30, -40],
  [12, 0, 7, 6, 1, 7, 6, -14, -2, -7],
  [-30, 22, -2, 4, 18, -6, -14, 48, -32, -22],
  [0, -80, -46, -70, -64, -30, -2, -32, 112, 130],
  [-12, -100, -59, -94, -77, -40, -7, -22, 130, 166]
]
K: rank 12, determinant 1024
q_K = 2^{-6}_{II}4^{-2}_{II}
K_gram = [
  [4, 0, 4, 0, 6, 2, 4, 20, 1, 12, 6, 0],
  [0, 4, 4, 1, 4, -1, 4, 6, -2, -2, 2, -4],
  [4, 4, 12, 0, 12, 2, 10, 32, 0, 16, 8, -4],
  [0, 1, 0, 4, 4, 0, 6, 12, -2, 2, 2, 1],
  [6, 4, 12, 4, 24, 6, 18, 64, -4, 32, 12, 0],
  [2, -1, 2, 0, 6, 4, 4, 20, 0, 16, 2, 3],
  [4, 4, 10, 6, 18, 4, 20, 54, -3, 24, 10, 0],
  [20, 6, 32, 12, 64, 20, 54, 192, -6, 104, 36, 6],
  [1, -2, 0, -2, -4, 0, -3, -6, 4, 2, 0, 1],
  [12, -2, 16, 2, 32, 16, 24, 104, 2, 76, 16, 10],
  [6, 2, 8, 2, 12, 2, 10, 36, 0, 16, 12, -2],
  [0, -4, -4, 1, 0, 3, 0, 6, 1, 10, -2, 8]
]
A_gen: rank 13, determinant 3072; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 98 | rank(S)=12 | index=2 | dimension=7
P: rank 9, determinant 512
q_P = 2^{-6}_{II}8^{+1}_{1}
P_gram = [
  [856, 232, 544, 632, 172, 500, 428, -1000, -1124],
  [232, 64, 148, 172, 48, 136, 116, -274, -306],
  [544, 148, 350, 402, 112, 321, 273, -642, -722],
  [632, 172, 402, 468, 128, 370, 316, -740, -832],
  [172, 48, 112, 128, 38, 103, 87, -208, -232],
  [500, 136, 321, 370, 103, 294, 251, -590, -662],
  [428, 116, 273, 316, 87, 251, 214, -502, -564],
  [-1000, -274, -642, -740, -208, -590, -502, 1184, 1326],
  [-1124, -306, -722, -832, -232, -662, -564, 1326, 1492]
]
K: rank 13, determinant 1536
q_K = 2^{-6}_{II}8^{+1}_{7} 3^{-1}
K_gram = [
  [24, 0, 0, 0, 0, 0, 24, 0, 24, -12, 0, 18, 0],
  [0, 4, 0, 2, 0, 0, 6, 3, 3, 7, 0, 2, 4],
  [0, 0, 4, 6, -2, -2, 2, -3, 3, -3, 0, -6, 0],
  [0, 2, 6, 12, -2, -4, 4, -2, 8, 0, 0, -6, 0],
  [0, 0, -2, -2, 6, 2, -2, 6, 1, 7, -3, 12, 0],
  [0, 0, -2, -4, 2, 4, 2, 1, -3, 3, 0, 3, 6],
  [24, 6, 2, 4, -2, 2, 40, 2, 28, -2, 0, 15, 12],
  [0, 3, -3, -2, 6, 1, 2, 12, 5, 15, -4, 17, -2],
  [24, 3, 3, 8, 1, -3, 28, 5, 34, -4, -2, 21, -2],
  [-12, 7, -3, 0, 7, 3, -2, 15, -4, 30, -4, 10, 6],
  [0, 0, 0, 0, -3, 0, 0, -4, -2, -4, 4, -6, 2],
  [18, 2, -6, -6, 12, 3, 15, 17, 21, 10, -6, 44, -4],
  [0, 4, 0, 0, 0, 6, 12, -2, -2, 6, 2, -4, 20]
]
A_gen: rank 14, determinant 512; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [-1, 3, 0, 0, 0, 0, 0, 8, 0, 8, -4, 0, 6, 0],
  [0, 0, 4, 0, 2, 0, 0, 6, 3, 3, 7, 0, 2, 4],
  [0, 0, 0, 4, 6, -2, -2, 2, -3, 3, -3, 0, -6, 0],
  [0, 0, 2, 6, 12, -2, -4, 4, -2, 8, 0, 0, -6, 0],
  [0, 0, 0, -2, -2, 6, 2, -2, 6, 1, 7, -3, 12, 0],
  [0, 0, 0, -2, -4, 2, 4, 2, 1, -3, 3, 0, 3, 6],
  [0, 8, 6, 2, 4, -2, 2, 40, 2, 28, -2, 0, 15, 12],
  [0, 0, 3, -3, -2, 6, 1, 2, 12, 5, 15, -4, 17, -2],
  [0, 8, 3, 3, 8, 1, -3, 28, 5, 34, -4, -2, 21, -2],
  [0, -4, 7, -3, 0, 7, 3, -2, 15, -4, 30, -4, 10, 6],
  [0, 0, 0, 0, 0, -3, 0, 0, -4, -2, -4, 4, -6, 2],
  [0, 6, 2, -6, -6, 12, 3, 15, 17, 21, 10, -6, 44, -4],
  [0, 0, 4, 0, 0, 0, 6, 12, -2, -2, 6, 2, -4, 20]
]

No. 99 | rank(S)=12 | index=2 | dimension=6
P: rank 8, determinant 1024
q_P = 2^{-2}_{II}4^{+4}_{II}
P_gram = [
  [640, -200, 214, 144, -154, 252, 318, -1488],
  [-200, 64, -68, -44, 48, -80, -100, 464],
  [214, -68, 74, 47, -51, 86, 107, -499],
  [144, -44, 47, 34, -35, 56, 71, -336],
  [-154, 48, -51, -35, 38, -60, -76, 357],
  [252, -80, 86, 56, -60, 100, 126, -586],
  [318, -100, 107, 71, -76, 126, 158, -739],
  [-1488, 464, -499, -336, 357, -586, -739, 3466]
]
K: rank 14, determinant 3072
q_K = 2^{-2}_{II}4^{+4}_{II} 3^{-1}
K_gram = [
  [24, 0, 0, 0, 0, 0, 24, 0, 24, -12, 0, 18, 0, 24],
  [0, 4, 0, 4, 0, -1, 4, 2, 4, 6, 1, 1, 4, 0],
  [0, 0, 4, 4, 1, -1, 2, -1, 4, 0, -2, -3, 0, -4],
  [0, 4, 4, 12, 0, -4, 4, 2, 10, 6, 0, 0, 0, -4],
  [0, 0, 1, 0, 4, 0, 4, 0, 6, 4, -2, -4, 2, 1],
  [0, -1, -1, -4, 0, 4, 4, -1, -4, 0, 0, -1, 6, 1],
  [24, 4, 2, 4, 4, 4, 48, 4, 34, 4, -4, 15, 16, 26],
  [0, 2, -1, 2, 0, -1, 4, 4, 4, 6, 0, 3, 0, 3],
  [24, 4, 4, 10, 6, -4, 34, 4, 44, 2, -3, 13, 2, 24],
  [-12, 6, 0, 6, 4, 0, 4, 6, 2, 24, -1, -10, 10, -8],
  [0, 1, -2, 0, -2, 0, -4, 0, -3, -1, 4, 3, 0, 1],
  [18, 1, -3, 0, -4, -1, 15, 3, 13, -10, 3, 22, -4, 21],
  [0, 4, 0, 0, 2, 6, 16, 0, 2, 10, 0, -4, 20, 0],
  [24, 0, -4, -4, 1, 1, 26, 3, 24, -8, 1, 21, 0, 32]
]
A_gen: rank 15, determinant 1024; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [-1, 3, 0, 0, 0, 0, 0, 8, 0, 8, -4, 0, 6, 0, 8],
  [0, 0, 4, 0, 4, 0, -1, 4, 2, 4, 6, 1, 1, 4, 0],
  [0, 0, 0, 4, 4, 1, -1, 2, -1, 4, 0, -2, -3, 0, -4],
  [0, 0, 4, 4, 12, 0, -4, 4, 2, 10, 6, 0, 0, 0, -4],
  [0, 0, 0, 1, 0, 4, 0, 4, 0, 6, 4, -2, -4, 2, 1],
  [0, 0, -1, -1, -4, 0, 4, 4, -1, -4, 0, 0, -1, 6, 1],
  [0, 8, 4, 2, 4, 4, 4, 48, 4, 34, 4, -4, 15, 16, 26],
  [0, 0, 2, -1, 2, 0, -1, 4, 4, 4, 6, 0, 3, 0, 3],
  [0, 8, 4, 4, 10, 6, -4, 34, 4, 44, 2, -3, 13, 2, 24],
  [0, -4, 6, 0, 6, 4, 0, 4, 6, 2, 24, -1, -10, 10, -8],
  [0, 0, 1, -2, 0, -2, 0, -4, 0, -3, -1, 4, 3, 0, 1],
  [0, 6, 1, -3, 0, -4, -1, 15, 3, 13, -10, 3, 22, -4, 21],
  [0, 0, 4, 0, 0, 2, 6, 16, 0, 2, 10, 0, -4, 20, 0],
  [0, 8, 0, -4, -4, 1, 1, 26, 3, 24, -8, 1, 21, 0, 32]
]

No. 100 | rank(S)=12 | index=2 | dimension=5
P: rank 7, determinant 1024
q_P = 4^{-5}_{3}
P_gram = [
  [0, 0, -2, 0, -2, -2, 4],
  [0, 64, 32, 56, 48, 20, -80],
  [-2, 32, 18, 27, 25, 11, -44],
  [0, 56, 27, 50, 41, 17, -68],
  [-2, 48, 25, 41, 38, 16, -64],
  [-2, 20, 11, 17, 16, 6, -28],
  [4, -80, -44, -68, -64, -28, 112]
]
K: rank 15, determinant 3072
q_K = 4^{-5}_{5} 3^{-1}
K_gram = [
  [24, 0, 0, 0, 0, 0, 0, 24, 0, 24, -12, 0, 18, 0, 24],
  [0, 4, -2, -2, -2, 1, 3, 4, 2, 3, 3, -2, 0, 12, 6],
  [0, -2, 4, 2, 4, 0, -1, 4, 0, 2, 4, 1, -1, 0, -4],
  [0, -2, 2, 4, 6, 0, -2, 2, -1, 3, 1, 0, -2, -4, -6],
  [0, -2, 4, 6, 12, 0, -4, 4, 0, 8, 4, 0, -2, -4, -8],
  [0, 1, 0, 0, 0, 4, -2, 0, 1, 7, 3, -2, -2, 0, 3],
  [0, 3, -1, -2, -4, -2, 16, 20, -2, -5, 9, 2, -7, 36, 1],
  [24, 4, 4, 2, 4, 0, 20, 64, 0, 30, 12, 0, 5, 56, 22],
  [0, 2, 0, -1, 0, 1, -2, 0, 4, 5, 3, -2, 3, 0, 5],
  [24, 3, 2, 3, 8, 7, -5, 30, 5, 46, 0, -5, 14, 4, 28],
  [-12, 3, 4, 1, 4, 3, 9, 12, 3, 0, 26, -1, -17, 32, -10],
  [0, -2, 1, 0, 0, -2, 2, 0, -2, -5, -1, 4, 0, 0, -3],
  [18, 0, -1, -2, -2, -2, -7, 5, 3, 14, -17, 0, 24, -18, 22],
  [0, 12, 0, -4, -4, 0, 36, 56, 0, 4, 32, 0, -18, 100, 8],
  [24, 6, -4, -6, -8, 3, 1, 22, 5, 28, -10, -3, 22, 8, 40]
]
A_gen: rank 16, determinant 1024; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [-1, 3, 0, 0, 0, 0, 0, 0, 8, 0, 8, -4, 0, 6, 0, 8],
  [0, 0, 4, -2, -2, -2, 1, 3, 4, 2, 3, 3, -2, 0, 12, 6],
  [0, 0, -2, 4, 2, 4, 0, -1, 4, 0, 2, 4, 1, -1, 0, -4],
  [0, 0, -2, 2, 4, 6, 0, -2, 2, -1, 3, 1, 0, -2, -4, -6],
  [0, 0, -2, 4, 6, 12, 0, -4, 4, 0, 8, 4, 0, -2, -4, -8],
  [0, 0, 1, 0, 0, 0, 4, -2, 0, 1, 7, 3, -2, -2, 0, 3],
  [0, 0, 3, -1, -2, -4, -2, 16, 20, -2, -5, 9, 2, -7, 36, 1],
  [0, 8, 4, 4, 2, 4, 0, 20, 64, 0, 30, 12, 0, 5, 56, 22],
  [0, 0, 2, 0, -1, 0, 1, -2, 0, 4, 5, 3, -2, 3, 0, 5],
  [0, 8, 3, 2, 3, 8, 7, -5, 30, 5, 46, 0, -5, 14, 4, 28],
  [0, -4, 3, 4, 1, 4, 3, 9, 12, 3, 0, 26, -1, -17, 32, -10],
  [0, 0, -2, 1, 0, 0, -2, 2, 0, -2, -5, -1, 4, 0, 0, -3],
  [0, 6, 0, -1, -2, -2, -2, -7, 5, 3, 14, -17, 0, 24, -18, 22],
  [0, 0, 12, 0, -4, -4, 0, 36, 56, 0, 4, 32, 0, -18, 100, 8],
  [0, 8, 6, -4, -6, -8, 3, 1, 22, 5, 28, -10, -3, 22, 8, 40]
]

No. 101 | rank(S)=12 | index=3 | dimension=4
P: rank 10, determinant 3072
q_P = 2^{-6}_{II}4^{-2}_{II} 3^{-1}
P_gram = [
  [-2, 1, 0, 0, 0, 0, 2, 0, 0, -2],
  [1, -2, 0, 0, 0, 0, 0, 8, 4, 0],
  [0, 0, 8, -4, 0, 0, 0, 4, -8, -8],
  [0, 0, -4, 8, 0, 0, 0, -28, -4, 4],
  [0, 0, 0, 0, 4, -2, -6, 4, 4, 8],
  [0, 0, 0, 0, -2, 4, 2, -16, -12, -6],
  [2, 0, 0, 0, -6, 2, 8, -4, -2, -8],
  [0, 8, 4, -28, 4, -16, -4, 156, 70, 20],
  [0, 4, -8, -4, 4, -12, -2, 70, 56, 28],
  [-2, 0, -8, 4, 8, -6, -8, 20, 28, 24]
]
K: rank 12, determinant 1024
q_K = 2^{-6}_{II}4^{-2}_{II}
K_gram = [
  [4, -2, -2, -1, 2, 0, 0, -2, 1, 16, -8, -8],
  [-2, 4, 2, -1, -2, -1, 4, 0, 0, -8, 8, 4],
  [-2, 2, 4, 0, -2, -1, 0, 2, 1, 2, 2, 6],
  [-1, -1, 0, 4, 1, 2, 0, 1, -2, -6, 18, 6],
  [2, -2, -2, 1, 4, 0, -2, -2, -1, 8, 4, -4],
  [0, -1, -1, 2, 0, 4, 2, 1, -2, -8, 12, 4],
  [0, 4, 0, 0, -2, 2, 12, -2, -2, -14, 26, 2],
  [-2, 0, 2, 1, -2, 1, -2, 4, 0, -2, -2, 6],
  [1, 0, 1, -2, -1, -2, -2, 0, 4, 18, -18, -2],
  [16, -8, 2, -6, 8, -8, -14, -2, 18, 156, -76, -24],
  [-8, 8, 2, 18, 4, 12, 26, -2, -18, -76, 164, 36],
  [-8, 4, 6, 6, -4, 4, 2, 6, -2, -24, 36, 28]
]
A_gen: rank 13, determinant 3072; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 102 | rank(S)=12 | index=3 | dimension=3
P: rank 8, determinant 2304
q_P = 2^{+4}_{II}4^{-2}_{II} 3^{+2}
P_gram = [
  [-6, -3, 0, 0, 0, 0, 0, -12],
  [-3, -2, 0, 0, 0, 0, 0, -6],
  [0, 0, 24, 12, 16, 8, -68, -12],
  [0, 0, 12, 8, 8, 4, -36, -12],
  [0, 0, 16, 8, 12, 6, -48, -8],
  [0, 0, 8, 4, 6, 4, -26, -4],
  [0, 0, -68, -36, -48, -26, 208, 42],
  [-12, -6, -12, -12, -8, -4, 42, 4]
]
K: rank 14, determinant 768
q_K = 2^{+4}_{II}4^{-2}_{II} 3^{+1}
K_gram = [
  [4, 1, -2, -2, -2, 2, 0, -1, 0, -2, 1, 2, -4, -4],
  [1, 4, -2, -2, -2, 2, 2, -2, 0, -1, -1, 4, 4, -4],
  [-2, -2, 4, 2, 1, -2, 0, 1, 4, 0, 0, -4, 0, 4],
  [-2, -2, 2, 4, 2, -2, -2, 1, 0, 2, 1, 2, 8, 12],
  [-2, -2, 1, 2, 4, -1, -1, 2, 0, 2, -1, -2, 12, 8],
  [2, 2, -2, -2, -1, 4, 0, -2, -2, -2, -1, 2, 4, -8],
  [0, 2, 0, -2, -1, 0, 4, 0, 4, -1, -2, -2, 0, -4],
  [-1, -2, 1, 1, 2, -2, 0, 4, 2, 2, -1, -4, 4, 8],
  [0, 0, 4, 0, 0, -2, 4, 2, 12, -2, -2, -6, 4, 4],
  [-2, -1, 0, 2, 2, -2, -1, 2, -2, 4, 0, 2, 8, 12],
  [1, -1, 0, 1, -1, -1, -2, -1, -2, 0, 4, 4, -8, 4],
  [2, 4, -4, 2, -2, 2, -2, -4, -6, 2, 4, 20, 16, 16],
  [-4, 4, 0, 8, 12, 4, 0, 4, 4, 8, -8, 16, 104, 52],
  [-4, -4, 4, 12, 8, -8, -4, 8, 4, 12, 4, 16, 52, 72]
]
A_gen: rank 15, determinant 2304; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 103 | rank(S)=12 | index=6 | dimension=3
P: rank 8, determinant 1024
q_P = 2^{-2}_{II}4^{+4}_{II}
P_gram = [
  [-6, -3, 0, 0, 0, 0, -4, -12],
  [-3, -2, 0, 0, 0, 0, -2, -6],
  [0, 0, 24, 12, 16, 8, -20, 16],
  [0, 0, 12, 8, 8, 4, -12, 4],
  [0, 0, 16, 8, 12, 6, -14, 12],
  [0, 0, 8, 4, 6, 4, -8, 6],
  [-4, -2, -20, -12, -14, -8, 20, -14],
  [-12, -6, 16, 4, 12, 6, -14, 4]
]
K: rank 14, determinant 3072
q_K = 2^{-2}_{II}4^{+4}_{II} 3^{-1}
K_gram = [
  [4, -3, -2, -2, -1, 2, 0, 0, -2, 1, 0, -4, -4, -3],
  [-3, 8, 4, 2, -1, -3, -1, 4, 1, -1, 0, 0, 4, 5],
  [-2, 4, 4, 2, -1, -2, -1, 4, 0, 0, 0, 0, 4, 5],
  [-2, 2, 2, 4, 0, -2, -1, 0, 2, 1, 6, 8, 12, 2],
  [-1, -1, -1, 0, 4, 1, 2, 0, 1, -2, -2, 16, 4, -5],
  [2, -3, -2, -2, 1, 4, 0, -2, -2, -1, -2, 4, -8, -5],
  [0, -1, -1, -1, 2, 0, 4, 2, 1, -2, -4, 8, 4, -3],
  [0, 4, 4, 0, 0, -2, 2, 12, -2, -2, -6, 4, 4, 2],
  [-2, 1, 0, 2, 1, -2, 1, -2, 4, 0, 4, 8, 12, 0],
  [1, -1, 0, 1, -2, -1, -2, -2, 0, 4, 6, -8, 4, 2],
  [0, 0, 0, 6, -2, -2, -4, -6, 4, 6, 20, 8, 24, 0],
  [-4, 0, 0, 8, 16, 4, 8, 4, 8, -8, 8, 104, 52, -24],
  [-4, 4, 4, 12, 4, -8, 4, 4, 12, 4, 24, 52, 72, -4],
  [-3, 5, 5, 2, -5, -5, -3, 2, 0, 2, 0, -24, -4, 16]
]
A_gen: rank 15, determinant 1024; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2],
  [0, 4, -3, -2, -2, -1, 2, 0, 0, -2, 1, 0, -4, -4, 0],
  [0, -3, 8, 4, 2, -1, -3, -1, 4, 1, -1, 0, 0, 4, 1],
  [0, -2, 4, 4, 2, -1, -2, -1, 4, 0, 0, 0, 0, 4, 1],
  [0, -2, 2, 2, 4, 0, -2, -1, 0, 2, 1, 6, 8, 12, -10],
  [0, -1, -1, -1, 0, 4, 1, 2, 0, 1, -2, -2, 16, 4, -6],
  [0, 2, -3, -2, -2, 1, 4, 0, -2, -2, -1, -2, 4, -8, 0],
  [0, 0, -1, -1, -1, 2, 0, 4, 2, 1, -2, -4, 8, 4, -1],
  [0, 0, 4, 4, 0, 0, -2, 2, 12, -2, -2, -6, 4, 4, 4],
  [0, -2, 1, 0, 2, 1, -2, 1, -2, 4, 0, 4, 8, 12, -9],
  [0, 1, -1, 0, 1, -2, -1, -2, -2, 0, 4, 6, -8, 4, -4],
  [0, 0, 0, 0, 6, -2, -2, -4, -6, 4, 6, 20, 8, 24, -28],
  [0, -4, 0, 0, 8, 16, 4, 8, 4, 8, -8, 8, 104, 52, -64],
  [0, -4, 4, 4, 12, 4, -8, 4, 4, 12, 4, 24, 52, 72, -60],
  [-2, 0, 1, 1, -10, -6, 0, -1, 4, -9, -4, -28, -64, -60, 72]
]

No. 104 | rank(S)=12 | index=6 | dimension=2
P: rank 6, determinant 768
q_P = 4^{+4}_{II} 3^{-1}
P_gram = [
  [-2, -1, 0, 0, 2, 4],
  [-1, -2, 0, 0, 2, 4],
  [0, 0, 8, 4, 0, 0],
  [0, 0, 4, 8, 0, 0],
  [2, 2, 0, 0, 0, 4],
  [4, 4, 0, 0, 4, 24]
]
K: rank 16, determinant 2304
q_K = 4^{+4}_{II} 3^{-2}
K_gram = [
  [4, 2, 0, 1, 2, 2, 1, 2, 0, -2, 2, 0, -1, 8, 60, 13],
  [2, 6, -2, 0, 1, 4, -3, 7, -2, -2, 0, -3, 4, 4, 132, 12],
  [0, -2, 6, 3, -2, -4, -1, -4, 2, -2, 3, 0, -1, 16, -72, -12],
  [1, 0, 3, 4, 0, -3, 0, -1, 2, -1, 2, 0, -1, 20, 0, -2],
  [2, 1, -2, 0, 4, 3, 1, 3, -1, 0, 0, 0, 0, 0, 72, 14],
  [2, 4, -4, -3, 3, 10, -2, 7, -4, 0, -2, -3, 5, -4, 168, 26],
  [1, -3, -1, 0, 1, -2, 6, -4, 2, 2, 0, 3, -5, 0, -48, 4],
  [2, 7, -4, -1, 3, 7, -4, 12, -3, -2, -2, -3, 6, 0, 192, 25],
  [0, -2, 2, 2, -1, -4, 2, -3, 4, 0, 1, 2, -2, 16, -48, -1],
  [-2, -2, -2, -1, 0, 0, 2, -2, 0, 4, -2, 1, -1, -4, -12, 1],
  [2, 0, 3, 2, 0, -2, 0, -2, 1, -2, 4, 0, -2, 8, -24, -5],
  [0, -3, 0, 0, 0, -3, 3, -3, 2, 1, 0, 4, -4, -4, -72, -1],
  [-1, 4, -1, -1, 0, 5, -5, 6, -2, -1, -2, -4, 8, 8, 120, 10],
  [8, 4, 16, 20, 0, -4, 0, 0, 16, -4, 8, -4, 8, 184, 300, 56],
  [60, 132, -72, 0, 72, 168, -48, 192, -48, -12, -24, -72, 120, 300, 4584, 636],
  [13, 12, -12, -2, 14, 26, 4, 25, -1, 1, -5, -1, 10, 56, 636, 138]
]
A_gen: rank 17, determinant 768; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2],
  [0, 4, 2, 0, 1, 2, 2, 1, 2, 0, -2, 2, 0, -1, 8, 60, -1],
  [0, 2, 6, -2, 0, 1, 4, -3, 7, -2, -2, 0, -3, 4, 4, 132, -6],
  [0, 0, -2, 6, 3, -2, -4, -1, -4, 2, -2, 3, 0, -1, 16, -72, -2],
  [0, 1, 0, 3, 4, 0, -3, 0, -1, 2, -1, 2, 0, -1, 20, 0, -1],
  [0, 2, 1, -2, 0, 4, 3, 1, 3, -1, 0, 0, 0, 0, 0, 72, 1],
  [0, 2, 4, -4, -3, 3, 10, -2, 7, -4, 0, -2, -3, 5, -4, 168, -2],
  [0, 1, -3, -1, 0, 1, -2, 6, -4, 2, 2, 0, 3, -5, 0, -48, 7],
  [0, 2, 7, -4, -1, 3, 7, -4, 12, -3, -2, -2, -3, 6, 0, 192, -6],
  [0, 0, -2, 2, 2, -1, -4, 2, -3, 4, 0, 1, 2, -2, 16, -48, 3],
  [0, -2, -2, -2, -1, 0, 0, 2, -2, 0, 4, -2, 1, -1, -4, -12, 5],
  [0, 2, 0, 3, 2, 0, -2, 0, -2, 1, -2, 4, 0, -2, 8, -24, -2],
  [0, 0, -3, 0, 0, 0, -3, 3, -3, 2, 1, 0, 4, -4, -4, -72, 5],
  [0, -1, 4, -1, -1, 0, 5, -5, 6, -2, -1, -2, -4, 8, 8, 120, -5],
  [0, 8, 4, 16, 20, 0, -4, 0, 0, 16, -4, 8, -4, 8, 184, 300, 0],
  [0, 60, 132, -72, 0, 72, 168, -48, 192, -48, -12, -24, -72, 120, 300, 4584, -72],
  [-2, -1, -6, -2, -1, 1, -2, 7, -6, 3, 5, -2, 5, -5, 0, -72, 14]
]

No. 105 | rank(S)=12 | index=6 | dimension=2
P: rank 6, determinant 432
q_P = 2^{+4}_{II} 3^{+3}
P_gram = [
  [30, -12, -6, 0, -6, 3],
  [-12, 0, 0, 6, 6, 0],
  [-6, 0, 6, 0, 0, -3],
  [0, 6, 0, -8, -4, 0],
  [-6, 6, 0, -4, 0, 0],
  [3, 0, -3, 0, 0, 2]
]
K: rank 16, determinant 1296
q_K = 2^{+4}_{II} 3^{+4}
K_gram = [
  [24, 0, 12, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 15, 0],
  [0, 36, 12, 18, 0, 0, 0, 0, 48, 54, 54, -27, 0, -15, 21, -18],
  [12, 12, 12, 6, 0, 0, 0, 0, 24, 18, 18, -9, 0, -6, 15, -6],
  [0, 18, 6, 12, 0, 0, 0, 0, 24, 30, 30, -15, 0, -6, 12, -9],
  [0, 0, 0, 0, 4, 0, 4, 0, 6, 2, 6, -1, 1, 2, -4, -2],
  [0, 0, 0, 0, 0, 4, 4, 1, 4, 0, 4, 1, -2, 1, -2, -1],
  [0, 0, 0, 0, 4, 4, 12, 0, 12, 2, 12, -1, 0, 3, -9, -5],
  [0, 0, 0, 0, 0, 1, 0, 4, 4, 4, 2, -2, -2, 2, -1, 1],
  [12, 48, 24, 24, 6, 4, 12, 4, 96, 82, 86, -40, -4, -16, 22, -32],
  [0, 54, 18, 30, 2, 0, 2, 4, 82, 92, 88, -46, -2, -18, 28, -29],
  [0, 54, 18, 30, 6, 4, 12, 2, 86, 88, 100, -44, 0, -16, 24, -31],
  [0, -27, -9, -15, -1, 1, -1, -2, -40, -46, -44, 24, 0, 9, -14, 14],
  [0, 0, 0, 0, 1, -2, 0, -2, -4, -2, 0, 0, 4, 0, 1, 1],
  [0, -15, -6, -6, 2, 1, 3, 2, -16, -18, -16, 9, 0, 10, -11, 7],
  [15, 21, 15, 12, -4, -2, -9, -1, 22, 28, 24, -14, 1, -11, 32, -5],
  [0, -18, -6, -9, -2, -1, -5, 1, -32, -29, -31, 14, 1, 7, -5, 14]
]
A_gen: rank 17, determinant 432; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [-1, 3, 0, 4, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 5, 0],
  [0, 0, 36, 12, 18, 0, 0, 0, 0, 48, 54, 54, -27, 0, -15, 21, -18],
  [0, 4, 12, 12, 6, 0, 0, 0, 0, 24, 18, 18, -9, 0, -6, 15, -6],
  [0, 0, 18, 6, 12, 0, 0, 0, 0, 24, 30, 30, -15, 0, -6, 12, -9],
  [0, 0, 0, 0, 0, 4, 0, 4, 0, 6, 2, 6, -1, 1, 2, -4, -2],
  [0, 0, 0, 0, 0, 0, 4, 4, 1, 4, 0, 4, 1, -2, 1, -2, -1],
  [0, 0, 0, 0, 0, 4, 4, 12, 0, 12, 2, 12, -1, 0, 3, -9, -5],
  [0, 0, 0, 0, 0, 0, 1, 0, 4, 4, 4, 2, -2, -2, 2, -1, 1],
  [0, 4, 48, 24, 24, 6, 4, 12, 4, 96, 82, 86, -40, -4, -16, 22, -32],
  [0, 0, 54, 18, 30, 2, 0, 2, 4, 82, 92, 88, -46, -2, -18, 28, -29],
  [0, 0, 54, 18, 30, 6, 4, 12, 2, 86, 88, 100, -44, 0, -16, 24, -31],
  [0, 0, -27, -9, -15, -1, 1, -1, -2, -40, -46, -44, 24, 0, 9, -14, 14],
  [0, 0, 0, 0, 0, 1, -2, 0, -2, -4, -2, 0, 0, 4, 0, 1, 1],
  [0, 0, -15, -6, -6, 2, 1, 3, 2, -16, -18, -16, 9, 0, 10, -11, 7],
  [0, 5, 21, 15, 12, -4, -2, -9, -1, 22, 28, 24, -14, 1, -11, 32, -5],
  [0, 0, -18, -6, -9, -2, -1, -5, 1, -32, -29, -31, 14, 1, 7, -5, 14]
]

No. 106 | rank(S)=12 | index=1 | dimension=8
P: rank 10, determinant 2187
q_P = 3^{-7}
P_gram = [
  [-2, 1, 0, 0, 0, 0, 3, 0, 3, 0],
  [1, -2, 0, 0, 0, 0, 0, 3, 3, 0],
  [0, 0, 8, -4, 0, 0, -1, 3, -3, -4],
  [0, 0, -4, 8, 0, 0, 5, -6, 6, 2],
  [0, 0, 0, 0, 4, -2, -11, -3, -15, 1],
  [0, 0, 0, 0, -2, 4, 4, -3, 0, -2],
  [3, 0, -1, 5, -11, 4, 30, 3, 42, 0],
  [0, 3, 3, -6, -3, -3, 3, 12, 9, -3],
  [3, 3, -3, 6, -15, 0, 42, 9, 66, 3],
  [0, 0, -4, 2, 1, -2, 0, -3, 3, 6]
]
K: rank 12, determinant 729
q_K = 3^{+6}
K_gram = [
  [4, 1, -2, -2, 2, 2, -1, 2, 21, -3, -4, 14],
  [1, 4, 0, -2, 2, 2, 1, -1, 12, 4, 2, 6],
  [-2, 0, 4, 2, -2, 4, -1, -2, -9, 11, 5, -14],
  [-2, -2, 2, 4, -2, 2, -1, -1, -15, 8, 4, -9],
  [2, 2, -2, -2, 4, 2, 0, 0, 15, -2, 1, 8],
  [2, 2, 4, 2, 2, 16, -5, -2, 15, 25, 8, -9],
  [-1, 1, -1, -1, 0, -5, 4, -1, -3, -7, -2, 6],
  [2, -1, -2, -1, 0, -2, -1, 4, 15, -8, -3, 10],
  [21, 12, -9, -15, 15, 15, -3, 15, 174, -18, -6, 84],
  [-3, 4, 11, 8, -2, 25, -7, -8, -18, 60, 19, -35],
  [-4, 2, 5, 4, 1, 8, -2, -3, -6, 19, 20, -21],
  [14, 6, -14, -9, 8, -9, 6, 10, 84, -35, -21, 88]
]
A_gen: rank 13, determinant 2187; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 107 | rank(S)=12 | index=2 | dimension=4
P: rank 6, determinant 1296
q_P = 2^{+4}_{6} 3^{-4}
P_gram = [
  [5148, 1540, 6220, 5513, 5878, 6604],
  [1540, 460, 1862, 1650, 1758, 1976],
  [6220, 1862, 7518, 6662, 7102, 7980],
  [5513, 1650, 6662, 5906, 6295, 7073],
  [5878, 1758, 7102, 6295, 6710, 7540],
  [6604, 1976, 7980, 7073, 7540, 8472]
]
K: rank 16, determinant 3888
q_K = 2^{-4}_{6} 3^{+5}
K_gram = [
  [12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 30, 6, -4],
  [0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 12, -6, 24, -4],
  [0, 0, 4, 2, -1, 1, -1, 1, 0, -2, 6, 7, 2, -2, 5, 3],
  [0, 0, 2, 4, 2, 2, -3, -3, 3, -2, 6, 14, -6, -3, 2, 5],
  [0, 0, -1, 2, 10, -1, 0, -8, 1, 0, 0, 1, -11, -2, -5, 0],
  [0, 0, 1, 2, -1, 4, -4, -2, 4, -2, 6, 16, -5, -3, 2, 5],
  [0, 0, -1, -3, 0, -4, 10, 6, -7, 3, 3, -24, 14, 17, 6, -8],
  [0, 0, 1, -3, -8, -2, 6, 12, -6, 1, 3, -17, 19, 13, 10, -6],
  [0, 0, 0, 3, 1, 4, -7, -6, 8, -3, 3, 23, -12, -11, -2, 8],
  [0, 0, -2, -2, 0, -2, 3, 1, -3, 4, -6, -11, 3, 7, -3, -4],
  [24, 0, 6, 6, 0, 6, 3, 3, 3, -6, 84, 21, 6, 75, 36, -1],
  [0, 12, 7, 14, 1, 16, -24, -17, 23, -11, 21, 100, -24, -39, 25, 26],
  [0, 12, 2, -6, -11, -5, 14, 19, -12, 3, 6, -24, 48, 20, 43, -16],
  [30, -6, -2, -3, -2, -3, 17, 13, -11, 7, 75, -39, 20, 124, 22, -21],
  [6, 24, 5, 2, -5, 2, 6, 10, -2, -3, 36, 25, 43, 22, 76, -10],
  [-4, -4, 3, 5, 0, 5, -8, -6, 8, -4, -1, 26, -16, -21, -10, 14]
]
A_gen: rank 17, determinant 1296; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 12, -4, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 30, 6, -4],
  [-2, -4, 4, 0, 0, 0, 0, 0, 0, 0, 0, -8, 4, 4, -12, 6, 0],
  [0, 0, 0, 4, 2, -1, 1, -1, 1, 0, -2, 6, 7, 2, -2, 5, 3],
  [0, 0, 0, 2, 4, 2, 2, -3, -3, 3, -2, 6, 14, -6, -3, 2, 5],
  [0, 0, 0, -1, 2, 10, -1, 0, -8, 1, 0, 0, 1, -11, -2, -5, 0],
  [0, 0, 0, 1, 2, -1, 4, -4, -2, 4, -2, 6, 16, -5, -3, 2, 5],
  [0, 0, 0, -1, -3, 0, -4, 10, 6, -7, 3, 3, -24, 14, 17, 6, -8],
  [0, 0, 0, 1, -3, -8, -2, 6, 12, -6, 1, 3, -17, 19, 13, 10, -6],
  [0, 0, 0, 0, 3, 1, 4, -7, -6, 8, -3, 3, 23, -12, -11, -2, 8],
  [0, 0, 0, -2, -2, 0, -2, 3, 1, -3, 4, -6, -11, 3, 7, -3, -4],
  [0, 24, -8, 6, 6, 0, 6, 3, 3, 3, -6, 84, 21, 6, 75, 36, -1],
  [0, 0, 4, 7, 14, 1, 16, -24, -17, 23, -11, 21, 100, -24, -39, 25, 26],
  [0, 0, 4, 2, -6, -11, -5, 14, 19, -12, 3, 6, -24, 48, 20, 43, -16],
  [0, 30, -12, -2, -3, -2, -3, 17, 13, -11, 7, 75, -39, 20, 124, 22, -21],
  [0, 6, 6, 5, 2, -5, 2, 6, 10, -2, -3, 36, 25, 43, 22, 76, -10],
  [0, -4, 0, 3, 5, 0, 5, -8, -6, 8, -4, -1, 26, -16, -21, -10, 14]
]

No. 108 | rank(S)=12 | index=2 | dimension=4
P: rank 6, determinant 3888
q_P = 2^{+4}_{II} 3^{-5}
P_gram = [
  [-712, 1066, -120, -60, -392, 898],
  [1066, -1594, 177, 90, 587, -1348],
  [-120, 177, -18, -9, -66, 153],
  [-60, 90, -9, -6, -33, 78],
  [-392, 587, -66, -33, -214, 497],
  [898, -1348, 153, 78, 497, -1126]
]
K: rank 16, determinant 11664
q_K = 2^{+4}_{II} 3^{-6}
K_gram = [
  [8, -4, 0, 0, 0, 0, 0, 0, 0, 0, 16, 4, 0, 10, 8, -8],
  [-4, 8, 0, 0, 0, 0, 0, 0, 0, 0, -8, 4, 0, -8, 2, 16],
  [0, 0, 6, -1, 0, 0, -5, -5, 6, -1, 3, 18, -5, -18, -14, 10],
  [0, 0, -1, 4, 2, 1, 0, 1, -1, -2, 6, 4, 2, -2, 3, 8],
  [0, 0, 0, 2, 4, 2, -3, -1, 3, -2, 6, 12, -4, -6, -1, 11],
  [0, 0, 0, 1, 2, 4, -4, -3, 4, -2, 6, 15, -6, -9, -3, 9],
  [0, 0, -5, 0, -3, -4, 14, 10, -12, 4, 0, -36, 18, 36, 21, -18],
  [0, 0, -5, 1, -1, -3, 10, 10, -10, 2, 0, -30, 14, 30, 20, -16],
  [0, 0, 6, -1, 3, 4, -12, -10, 14, -4, 6, 38, -16, -34, -20, 23],
  [0, 0, -1, -2, -2, -2, 4, 2, -4, 4, -6, -13, 4, 14, 3, -11],
  [16, -8, 3, 6, 6, 6, 0, 0, 6, -6, 68, 38, 3, 11, 19, 17],
  [4, 4, 18, 4, 12, 15, -36, -30, 38, -13, 38, 136, -45, -104, -51, 89],
  [0, 0, -5, 2, -4, -6, 18, 14, -16, 4, 3, -45, 28, 45, 28, -20],
  [10, -8, -18, -2, -6, -9, 36, 30, -34, 14, 11, -104, 45, 130, 72, -79],
  [8, 2, -14, 3, -1, -3, 21, 20, -20, 3, 19, -51, 28, 72, 62, -25],
  [-8, 16, 10, 8, 11, 9, -18, -16, 23, -11, 17, 89, -20, -79, -25, 102]
]
A_gen: rank 17, determinant 3888; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 8, -4, 0, 0, 0, 0, 0, 0, 0, 0, 16, 4, 0, 10, 8, -8],
  [-2, -4, 4, 0, 0, 0, 0, 0, 0, 0, 0, -8, 0, 0, -6, -2, 8],
  [0, 0, 0, 6, -1, 0, 0, -5, -5, 6, -1, 3, 18, -5, -18, -14, 10],
  [0, 0, 0, -1, 4, 2, 1, 0, 1, -1, -2, 6, 4, 2, -2, 3, 8],
  [0, 0, 0, 0, 2, 4, 2, -3, -1, 3, -2, 6, 12, -4, -6, -1, 11],
  [0, 0, 0, 0, 1, 2, 4, -4, -3, 4, -2, 6, 15, -6, -9, -3, 9],
  [0, 0, 0, -5, 0, -3, -4, 14, 10, -12, 4, 0, -36, 18, 36, 21, -18],
  [0, 0, 0, -5, 1, -1, -3, 10, 10, -10, 2, 0, -30, 14, 30, 20, -16],
  [0, 0, 0, 6, -1, 3, 4, -12, -10, 14, -4, 6, 38, -16, -34, -20, 23],
  [0, 0, 0, -1, -2, -2, -2, 4, 2, -4, 4, -6, -13, 4, 14, 3, -11],
  [0, 16, -8, 3, 6, 6, 6, 0, 0, 6, -6, 68, 38, 3, 11, 19, 17],
  [0, 4, 0, 18, 4, 12, 15, -36, -30, 38, -13, 38, 136, -45, -104, -51, 89],
  [0, 0, 0, -5, 2, -4, -6, 18, 14, -16, 4, 3, -45, 28, 45, 28, -20],
  [0, 10, -6, -18, -2, -6, -9, 36, 30, -34, 14, 11, -104, 45, 130, 72, -79],
  [0, 8, -2, -14, 3, -1, -3, 21, 20, -20, 3, 19, -51, 28, 72, 62, -25],
  [0, -8, 8, 10, 8, 11, 9, -18, -16, 23, -11, 17, 89, -20, -79, -25, 102]
]

No. 109 | rank(S)=12 | index=2 | dimension=4
P: rank 6, determinant 432
q_P = 2^{-4}_{0} 3^{-3}
P_gram = [
  [14, 22, -12, -7, -4, 16],
  [22, 36, -12, -5, 4, 32],
  [-12, -12, -98, -77, -152, -94],
  [-7, -5, -77, -60, -117, -69],
  [-4, 4, -152, -117, -210, -126],
  [16, 32, -94, -69, -126, -36]
]
K: rank 16, determinant 1296
q_K = 2^{+4}_{4} 3^{-4}
K_gram = [
  [42, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 168, 210],
  [0, 4, 1, -1, 0, 0, -2, -3, 3, 2, -1, 3, -4, 0, 23, -5],
  [0, 1, 6, 1, 3, -2, 0, -3, 3, 1, -2, 3, -5, 6, 35, 41],
  [0, -1, 1, 4, -1, 3, 0, -1, -1, 0, 0, 0, 3, 0, 5, 12],
  [0, 0, 3, -1, 6, -5, 0, -1, 2, 2, -3, 3, -6, 5, 35, 36],
  [0, 0, -2, 3, -5, 8, -2, -1, -2, -1, 3, -2, 7, -5, -19, -25],
  [0, -2, 0, 0, 0, -2, 4, 3, -2, -2, -1, -1, 1, 2, -6, 12],
  [0, -3, -3, -1, -1, -1, 3, 6, -4, -3, 1, -4, 4, -1, -29, -4],
  [0, 3, 3, -1, 2, -2, -2, -4, 6, 2, -1, 4, -7, 2, 28, 14],
  [0, 2, 1, 0, 2, -1, -2, -3, 2, 4, -1, 3, -4, 1, 23, 3],
  [0, -1, -2, 0, -3, 3, -1, 1, -1, -1, 4, -3, 4, -3, -31, -23],
  [0, 3, 3, 0, 3, -2, -1, -4, 4, 3, -3, 6, -7, 3, 48, 23],
  [0, -4, -5, 3, -6, 7, 1, 4, -7, -4, 4, -7, 14, -6, -55, -37],
  [18, 0, 6, 0, 5, -5, 2, -1, 2, 1, -3, 3, -6, 16, 112, 143],
  [168, 23, 35, 5, 35, -19, -6, -29, 28, 23, -31, 48, -55, 112, 1154, 1159],
  [210, -5, 41, 12, 36, -25, 12, -4, 14, 3, -23, 23, -37, 143, 1159, 1506]
]
A_gen: rank 17, determinant 432; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [-1, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 56, 70],
  [0, 0, 4, 1, -1, 0, 0, -2, -3, 3, 2, -1, 3, -4, 0, 23, -5],
  [0, 0, 1, 6, 1, 3, -2, 0, -3, 3, 1, -2, 3, -5, 6, 35, 41],
  [0, 0, -1, 1, 4, -1, 3, 0, -1, -1, 0, 0, 0, 3, 0, 5, 12],
  [0, 0, 0, 3, -1, 6, -5, 0, -1, 2, 2, -3, 3, -6, 5, 35, 36],
  [0, 0, 0, -2, 3, -5, 8, -2, -1, -2, -1, 3, -2, 7, -5, -19, -25],
  [0, 0, -2, 0, 0, 0, -2, 4, 3, -2, -2, -1, -1, 1, 2, -6, 12],
  [0, 0, -3, -3, -1, -1, -1, 3, 6, -4, -3, 1, -4, 4, -1, -29, -4],
  [0, 0, 3, 3, -1, 2, -2, -2, -4, 6, 2, -1, 4, -7, 2, 28, 14],
  [0, 0, 2, 1, 0, 2, -1, -2, -3, 2, 4, -1, 3, -4, 1, 23, 3],
  [0, 0, -1, -2, 0, -3, 3, -1, 1, -1, -1, 4, -3, 4, -3, -31, -23],
  [0, 0, 3, 3, 0, 3, -2, -1, -4, 4, 3, -3, 6, -7, 3, 48, 23],
  [0, 0, -4, -5, 3, -6, 7, 1, 4, -7, -4, 4, -7, 14, -6, -55, -37],
  [0, 6, 0, 6, 0, 5, -5, 2, -1, 2, 1, -3, 3, -6, 16, 112, 143],
  [0, 56, 23, 35, 5, 35, -19, -6, -29, 28, 23, -31, 48, -55, 112, 1154, 1159],
  [0, 70, -5, 41, 12, 36, -25, 12, -4, 14, 3, -23, 23, -37, 143, 1159, 1506]
]

No. 110 | rank(S)=12 | index=3 | dimension=4
P: rank 10, determinant 2187
q_P = 3^{-7}
P_gram = [
  [-2, 1, 0, 0, 0, 0, 3, 0, 3, 0],
  [1, -2, 0, 0, 0, 0, 0, 3, 3, 0],
  [0, 0, 8, -4, 0, 0, -1, 3, -3, -4],
  [0, 0, -4, 8, 0, 0, 5, -6, 6, 2],
  [0, 0, 0, 0, 4, -2, -11, -3, -15, 1],
  [0, 0, 0, 0, -2, 4, 4, -3, 0, -2],
  [3, 0, -1, 5, -11, 4, 30, 3, 42, 0],
  [0, 3, 3, -6, -3, -3, 3, 12, 9, -3],
  [3, 3, -3, 6, -15, 0, 42, 9, 66, 3],
  [0, 0, -4, 2, 1, -2, 0, -3, 3, 6]
]
K: rank 12, determinant 729
q_K = 3^{+6}
K_gram = [
  [4, 1, -2, -2, 2, 2, -1, 2, 21, -3, -4, 14],
  [1, 4, 0, -2, 2, 2, 1, -1, 12, 4, 2, 6],
  [-2, 0, 4, 2, -2, 4, -1, -2, -9, 11, 5, -14],
  [-2, -2, 2, 4, -2, 2, -1, -1, -15, 8, 4, -9],
  [2, 2, -2, -2, 4, 2, 0, 0, 15, -2, 1, 8],
  [2, 2, 4, 2, 2, 16, -5, -2, 15, 25, 8, -9],
  [-1, 1, -1, -1, 0, -5, 4, -1, -3, -7, -2, 6],
  [2, -1, -2, -1, 0, -2, -1, 4, 15, -8, -3, 10],
  [21, 12, -9, -15, 15, 15, -3, 15, 174, -18, -6, 84],
  [-3, 4, 11, 8, -2, 25, -7, -8, -18, 60, 19, -35],
  [-4, 2, 5, 4, 1, 8, -2, -3, -6, 19, 20, -21],
  [14, 6, -14, -9, 8, -9, 6, 10, 84, -35, -21, 88]
]
A_gen: rank 13, determinant 2187; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 111 | rank(S)=12 | index=3 | dimension=3
P: rank 8, determinant 729
q_P = 3^{-4}9^{+1}
P_gram = [
  [-124, 63, 41, -80, -6, 2, 37, -1],
  [63, -36, -18, 42, 0, 0, -18, 0],
  [41, -18, -12, 27, 0, 0, -15, -3],
  [-80, 42, 27, -50, -5, 1, 21, -2],
  [-6, 0, 0, -5, 4, -2, 6, 4],
  [2, 0, 0, 1, -2, 4, -3, -2],
  [37, -18, -15, 21, 6, -3, -6, 3],
  [-1, 0, -3, -2, 4, -2, 3, 4]
]
K: rank 14, determinant 2187
q_K = 3^{+5}9^{-1}
K_gram = [
  [6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 6, -9],
  [0, 12, 10, -5, 4, -4, 13, 5, -9, -6, 15, 27, 41, -8],
  [0, 10, 12, -5, 4, -4, 16, 3, -9, -7, 9, 30, 35, -12],
  [0, -5, -5, 4, -1, 3, -5, -2, 4, 3, -3, 3, -15, -4],
  [0, 4, 4, -1, 4, 1, 10, 1, -2, -3, 6, 35, 18, -16],
  [0, -4, -4, 3, 1, 6, 2, -2, 5, 1, -3, 26, -12, -16],
  [0, 13, 16, -5, 10, 2, 36, 2, -8, -12, 12, 101, 49, -49],
  [0, 5, 3, -2, 1, -2, 2, 4, -4, -2, 9, 4, 18, 1],
  [0, -9, -9, 4, -2, 5, -8, -4, 10, 5, -9, -9, -30, 1],
  [0, -6, -7, 3, -3, 1, -12, -2, 5, 6, -3, -27, -19, 13],
  [0, 15, 9, -3, 6, -3, 12, 9, -9, -3, 36, 51, 63, -15],
  [18, 27, 30, 3, 35, 26, 101, 4, -9, -27, 51, 470, 145, -236],
  [6, 41, 35, -15, 18, -12, 49, 18, -30, -19, 63, 145, 164, -51],
  [-9, -8, -12, -4, -16, -16, -49, 1, 1, 13, -15, -236, -51, 124]
]
A_gen: rank 15, determinant 729; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0],
  [0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 18, 6, -9],
  [0, 0, 12, 10, -5, 4, -4, 13, 5, -9, -6, 5, 27, 41, -8],
  [0, 0, 10, 12, -5, 4, -4, 16, 3, -9, -7, 3, 30, 35, -12],
  [0, 0, -5, -5, 4, -1, 3, -5, -2, 4, 3, -1, 3, -15, -4],
  [0, 0, 4, 4, -1, 4, 1, 10, 1, -2, -3, 2, 35, 18, -16],
  [0, 0, -4, -4, 3, 1, 6, 2, -2, 5, 1, -1, 26, -12, -16],
  [0, 0, 13, 16, -5, 10, 2, 36, 2, -8, -12, 4, 101, 49, -49],
  [0, 0, 5, 3, -2, 1, -2, 2, 4, -4, -2, 3, 4, 18, 1],
  [0, 0, -9, -9, 4, -2, 5, -8, -4, 10, 5, -3, -9, -30, 1],
  [0, 0, -6, -7, 3, -3, 1, -12, -2, 5, 6, -1, -27, -19, 13],
  [-1, -4, 5, 3, -1, 2, -1, 4, 3, -3, -1, 7, 5, 17, 1],
  [0, 18, 27, 30, 3, 35, 26, 101, 4, -9, -27, 5, 470, 145, -236],
  [0, 6, 41, 35, -15, 18, -12, 49, 18, -30, -19, 17, 145, 164, -51],
  [0, -9, -8, -12, -4, -16, -16, -49, 1, 1, 13, 1, -236, -51, 124]
]

No. 112 | rank(S)=12 | index=3 | dimension=2
P: rank 6, determinant 2187
q_P = 3^{+3}9^{+2}
P_gram = [
  [-2438, -1016, -490, -2994, -5220, -1035],
  [-1016, -404, -205, -1200, -2142, -387],
  [-490, -205, -98, -603, -1050, -210],
  [-2994, -1200, -603, -3558, -6327, -1161],
  [-5220, -2142, -1050, -6327, -11118, -2139],
  [-1035, -387, -210, -1161, -2139, -336]
]
K: rank 16, determinant 6561
q_K = 3^{+4}9^{+2}
K_gram = [
  [42, 21, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 294, 210],
  [21, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9, 156, 105],
  [0, 0, 10, -2, -13, 3, 3, 1, -2, -4, 0, -3, 3, -3, -23, -66],
  [0, 0, -2, 8, -9, 5, 5, 7, -9, -6, 2, -8, 13, -1, -40, 6],
  [0, 0, -13, -9, 48, -16, -19, -20, 24, 25, -8, 28, -36, 8, 184, 140],
  [0, 0, 3, 5, -16, 8, 6, 7, -10, -9, 3, -10, 15, -3, -59, -38],
  [0, 0, 3, 5, -19, 6, 10, 10, -11, -11, 3, -12, 16, -2, -77, -41],
  [0, 0, 1, 7, -20, 7, 10, 14, -14, -13, 5, -16, 20, -2, -94, -27],
  [0, 0, -2, -9, 24, -10, -11, -14, 18, 14, -5, 18, -25, 3, 105, 46],
  [0, 0, -4, -6, 25, -9, -11, -13, 14, 16, -5, 17, -22, 4, 108, 58],
  [0, 0, 0, 2, -8, 3, 3, 5, -5, -5, 4, -7, 8, -1, -47, -18],
  [0, 0, -3, -8, 28, -10, -12, -16, 18, 17, -7, 22, -27, 4, 137, 64],
  [0, 0, 3, 13, -36, 15, 16, 20, -25, -22, 8, -27, 38, -5, -160, -73],
  [18, 9, -3, -1, 8, -3, -2, -2, 3, 4, -1, 4, -5, 10, 155, 120],
  [294, 156, -23, -40, 184, -59, -77, -94, 105, 108, -47, 137, -160, 155, 3046, 1974],
  [210, 105, -66, 6, 140, -38, -41, -27, 46, 58, -18, 64, -73, 120, 1974, 1712]
]
A_gen: rank 17, determinant 2187; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [-1, 5, 7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 98, 70],
  [0, 7, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9, 156, 105],
  [0, 0, 0, 10, -2, -13, 3, 3, 1, -2, -4, 0, -3, 3, -3, -23, -66],
  [0, 0, 0, -2, 8, -9, 5, 5, 7, -9, -6, 2, -8, 13, -1, -40, 6],
  [0, 0, 0, -13, -9, 48, -16, -19, -20, 24, 25, -8, 28, -36, 8, 184, 140],
  [0, 0, 0, 3, 5, -16, 8, 6, 7, -10, -9, 3, -10, 15, -3, -59, -38],
  [0, 0, 0, 3, 5, -19, 6, 10, 10, -11, -11, 3, -12, 16, -2, -77, -41],
  [0, 0, 0, 1, 7, -20, 7, 10, 14, -14, -13, 5, -16, 20, -2, -94, -27],
  [0, 0, 0, -2, -9, 24, -10, -11, -14, 18, 14, -5, 18, -25, 3, 105, 46],
  [0, 0, 0, -4, -6, 25, -9, -11, -13, 14, 16, -5, 17, -22, 4, 108, 58],
  [0, 0, 0, 0, 2, -8, 3, 3, 5, -5, -5, 4, -7, 8, -1, -47, -18],
  [0, 0, 0, -3, -8, 28, -10, -12, -16, 18, 17, -7, 22, -27, 4, 137, 64],
  [0, 0, 0, 3, 13, -36, 15, 16, 20, -25, -22, 8, -27, 38, -5, -160, -73],
  [0, 6, 9, -3, -1, 8, -3, -2, -2, 3, 4, -1, 4, -5, 10, 155, 120],
  [0, 98, 156, -23, -40, 184, -59, -77, -94, 105, 108, -47, 137, -160, 155, 3046, 1974],
  [0, 70, 105, -66, 6, 140, -38, -41, -27, 46, 58, -18, 64, -73, 120, 1974, 1712]
]

No. 113 | rank(S)=12 | index=6 | dimension=2
P: rank 6, determinant 3888
q_P = 2^{+4}_{II} 3^{-5}
P_gram = [
  [-712, 1066, -120, -60, -392, 898],
  [1066, -1594, 177, 90, 587, -1348],
  [-120, 177, -18, -9, -66, 153],
  [-60, 90, -9, -6, -33, 78],
  [-392, 587, -66, -33, -214, 497],
  [898, -1348, 153, 78, 497, -1126]
]
K: rank 16, determinant 11664
q_K = 2^{+4}_{II} 3^{-6}
K_gram = [
  [8, -4, 0, 0, 0, 0, 0, 0, 0, 0, 16, 4, 0, 10, 8, -8],
  [-4, 8, 0, 0, 0, 0, 0, 0, 0, 0, -8, 4, 0, -8, 2, 16],
  [0, 0, 6, -1, 0, 0, -5, -5, 6, -1, 3, 18, -5, -18, -14, 10],
  [0, 0, -1, 4, 2, 1, 0, 1, -1, -2, 6, 4, 2, -2, 3, 8],
  [0, 0, 0, 2, 4, 2, -3, -1, 3, -2, 6, 12, -4, -6, -1, 11],
  [0, 0, 0, 1, 2, 4, -4, -3, 4, -2, 6, 15, -6, -9, -3, 9],
  [0, 0, -5, 0, -3, -4, 14, 10, -12, 4, 0, -36, 18, 36, 21, -18],
  [0, 0, -5, 1, -1, -3, 10, 10, -10, 2, 0, -30, 14, 30, 20, -16],
  [0, 0, 6, -1, 3, 4, -12, -10, 14, -4, 6, 38, -16, -34, -20, 23],
  [0, 0, -1, -2, -2, -2, 4, 2, -4, 4, -6, -13, 4, 14, 3, -11],
  [16, -8, 3, 6, 6, 6, 0, 0, 6, -6, 68, 38, 3, 11, 19, 17],
  [4, 4, 18, 4, 12, 15, -36, -30, 38, -13, 38, 136, -45, -104, -51, 89],
  [0, 0, -5, 2, -4, -6, 18, 14, -16, 4, 3, -45, 28, 45, 28, -20],
  [10, -8, -18, -2, -6, -9, 36, 30, -34, 14, 11, -104, 45, 130, 72, -79],
  [8, 2, -14, 3, -1, -3, 21, 20, -20, 3, 19, -51, 28, 72, 62, -25],
  [-8, 16, 10, 8, 11, 9, -18, -16, 23, -11, 17, 89, -20, -79, -25, 102]
]
A_gen: rank 17, determinant 3888; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 8, -4, 0, 0, 0, 0, 0, 0, 0, 0, 16, 4, 0, 10, 8, -8],
  [-2, -4, 4, 0, 0, 0, 0, 0, 0, 0, 0, -8, 0, 0, -6, -2, 8],
  [0, 0, 0, 6, -1, 0, 0, -5, -5, 6, -1, 3, 18, -5, -18, -14, 10],
  [0, 0, 0, -1, 4, 2, 1, 0, 1, -1, -2, 6, 4, 2, -2, 3, 8],
  [0, 0, 0, 0, 2, 4, 2, -3, -1, 3, -2, 6, 12, -4, -6, -1, 11],
  [0, 0, 0, 0, 1, 2, 4, -4, -3, 4, -2, 6, 15, -6, -9, -3, 9],
  [0, 0, 0, -5, 0, -3, -4, 14, 10, -12, 4, 0, -36, 18, 36, 21, -18],
  [0, 0, 0, -5, 1, -1, -3, 10, 10, -10, 2, 0, -30, 14, 30, 20, -16],
  [0, 0, 0, 6, -1, 3, 4, -12, -10, 14, -4, 6, 38, -16, -34, -20, 23],
  [0, 0, 0, -1, -2, -2, -2, 4, 2, -4, 4, -6, -13, 4, 14, 3, -11],
  [0, 16, -8, 3, 6, 6, 6, 0, 0, 6, -6, 68, 38, 3, 11, 19, 17],
  [0, 4, 0, 18, 4, 12, 15, -36, -30, 38, -13, 38, 136, -45, -104, -51, 89],
  [0, 0, 0, -5, 2, -4, -6, 18, 14, -16, 4, 3, -45, 28, 45, 28, -20],
  [0, 10, -6, -18, -2, -6, -9, 36, 30, -34, 14, 11, -104, 45, 130, 72, -79],
  [0, 8, -2, -14, 3, -1, -3, 21, 20, -20, 3, 19, -51, 28, 72, 62, -25],
  [0, -8, 8, 10, 8, 11, 9, -18, -16, 23, -11, 17, 89, -20, -79, -25, 102]
]

No. 114 | rank(S)=12 | index=6 | dimension=1
P: rank 4, determinant 324
q_P = 2^{-2}_{II} 3^{+2}9^{+1}
P_gram = [
  [-8324, -6188, -904, -11046],
  [-6188, -4598, -673, -8211],
  [-904, -673, -98, -1200],
  [-11046, -8211, -1200, -14658]
]
K: rank 18, determinant 972
q_K = 2^{-2}_{II} 3^{-3}9^{-1}
K_gram = [
  [42, 21, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 294, 210],
  [21, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9, 156, 105],
  [0, 0, 4, -1, -2, 2, -3, 1, 2, -1, -2, -1, -1, -1, 4, 0, -4, -13],
  [0, 0, -1, 4, 1, -2, 1, -1, -2, -2, 3, 2, -1, 3, -5, 0, 22, -3],
  [0, 0, -2, 1, 6, -1, 5, -4, 0, -1, 3, 1, -2, 3, -7, 6, 33, 45],
  [0, 0, 2, -2, -1, 4, -2, 2, 2, 0, -3, -1, -1, -1, 5, 0, -1, 3],
  [0, 0, -3, 1, 5, -2, 8, -5, -2, -1, 4, 3, -2, 4, -9, 5, 40, 47],
  [0, 0, 1, -1, -4, 2, -5, 6, 0, 1, -4, -2, 2, -3, 8, -5, -26, -32],
  [0, 0, 2, -2, 0, 2, -2, 0, 4, 1, -2, -2, -1, -1, 3, 2, -4, 8],
  [0, 0, -1, -2, -1, 0, -1, 1, 1, 4, -2, -2, 2, -3, 3, -1, -22, 3],
  [0, 0, -2, 3, 3, -3, 4, -4, -2, -2, 6, 2, -1, 4, -9, 2, 26, 18],
  [0, 0, -1, 2, 1, -1, 3, -2, -2, -2, 2, 4, -1, 3, -5, 1, 22, 5],
  [0, 0, -1, -1, -2, -1, -2, 2, -1, 2, -1, -1, 4, -3, 3, -3, -32, -21],
  [0, 0, -1, 3, 3, -1, 4, -3, -1, -3, 4, 3, -3, 6, -8, 3, 47, 25],
  [0, 0, 4, -5, -7, 5, -9, 8, 3, 3, -9, -5, 3, -8, 18, -6, -59, -50],
  [18, 9, 0, 0, 6, 0, 5, -5, 2, -1, 2, 1, -3, 3, -6, 16, 166, 143],
  [294, 156, -4, 22, 33, -1, 40, -26, -4, -22, 26, 22, -32, 47, -59, 166, 2582, 1792],
  [210, 105, -13, -3, 45, 3, 47, -32, 8, 3, 18, 5, -21, 25, -50, 143, 1792, 1542]
]
A_gen: rank 19, determinant 324; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [-1, 5, 7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 98, 70],
  [0, 7, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9, 156, 105],
  [0, 0, 0, 4, -1, -2, 2, -3, 1, 2, -1, -2, -1, -1, -1, 4, 0, -4, -13],
  [0, 0, 0, -1, 4, 1, -2, 1, -1, -2, -2, 3, 2, -1, 3, -5, 0, 22, -3],
  [0, 0, 0, -2, 1, 6, -1, 5, -4, 0, -1, 3, 1, -2, 3, -7, 6, 33, 45],
  [0, 0, 0, 2, -2, -1, 4, -2, 2, 2, 0, -3, -1, -1, -1, 5, 0, -1, 3],
  [0, 0, 0, -3, 1, 5, -2, 8, -5, -2, -1, 4, 3, -2, 4, -9, 5, 40, 47],
  [0, 0, 0, 1, -1, -4, 2, -5, 6, 0, 1, -4, -2, 2, -3, 8, -5, -26, -32],
  [0, 0, 0, 2, -2, 0, 2, -2, 0, 4, 1, -2, -2, -1, -1, 3, 2, -4, 8],
  [0, 0, 0, -1, -2, -1, 0, -1, 1, 1, 4, -2, -2, 2, -3, 3, -1, -22, 3],
  [0, 0, 0, -2, 3, 3, -3, 4, -4, -2, -2, 6, 2, -1, 4, -9, 2, 26, 18],
  [0, 0, 0, -1, 2, 1, -1, 3, -2, -2, -2, 2, 4, -1, 3, -5, 1, 22, 5],
  [0, 0, 0, -1, -1, -2, -1, -2, 2, -1, 2, -1, -1, 4, -3, 3, -3, -32, -21],
  [0, 0, 0, -1, 3, 3, -1, 4, -3, -1, -3, 4, 3, -3, 6, -8, 3, 47, 25],
  [0, 0, 0, 4, -5, -7, 5, -9, 8, 3, 3, -9, -5, 3, -8, 18, -6, -59, -50],
  [0, 6, 9, 0, 0, 6, 0, 5, -5, 2, -1, 2, 1, -3, 3, -6, 16, 166, 143],
  [0, 98, 156, -4, 22, 33, -1, 40, -26, -4, -22, 26, 22, -32, 47, -59, 166, 2582, 1792],
  [0, 70, 105, -13, -3, 45, 3, 47, -32, 8, 3, 18, 5, -21, 25, -50, 143, 1792, 1542]
]

No. 115 | rank(S)=12 | index=2 | dimension=8
P: rank 10, determinant 243
q_P = 3^{+5}
P_gram = [
  [0, -6, -6, -3, -7, -4, 9, -7, 5, -15],
  [-6, -6, -3, -6, -8, -5, 9, -8, 4, -24],
  [-6, -3, 0, -6, -3, -2, 5, -3, 3, -15],
  [-3, -6, -6, -6, -6, -4, 10, -6, 6, -18],
  [-7, -8, -3, -6, -8, -6, 11, -9, 5, -27],
  [-4, -5, -2, -4, -6, -2, 6, -6, 2, -16],
  [9, 9, 5, 10, 11, 6, -12, 11, -5, 35],
  [-7, -8, -3, -6, -9, -6, 11, -6, 7, -26],
  [5, 4, 3, 6, 5, 2, -5, 7, 0, 18],
  [-15, -24, -15, -18, -27, -16, 35, -26, 18, -74]
]
K: rank 12, determinant 729
q_K = 3^{+6}
K_gram = [
  [4, 5, 1, -2, -1, 3, -1, 2, 17, -3, 26, 9],
  [5, 10, 2, -2, -1, 6, 1, 4, 36, 3, 48, 21],
  [1, 2, 4, 1, -1, -1, -1, 2, 7, -2, 11, 5],
  [-2, -2, 1, 4, -2, -1, 0, -1, -5, 5, -15, 1],
  [-1, -1, -1, -2, 6, -3, 3, 1, -6, 2, 2, -2],
  [3, 6, -1, -1, -3, 8, 0, 1, 27, 4, 28, 14],
  [-1, 1, -1, 0, 3, 0, 4, 1, 5, 9, 5, 6],
  [2, 4, 2, -1, 1, 1, 1, 4, 17, 2, 25, 10],
  [17, 36, 7, -5, -6, 27, 5, 17, 150, 22, 181, 86],
  [-3, 3, -2, 5, 2, 4, 9, 2, 22, 32, 9, 25],
  [26, 48, 11, -15, 2, 28, 5, 25, 181, 9, 262, 102],
  [9, 21, 5, 1, -2, 14, 6, 10, 86, 25, 102, 62]
]
A_gen: rank 13, determinant 243; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2],
  [0, 4, 5, 1, -2, -1, 3, -1, 2, 17, -3, 26, -15],
  [0, 5, 10, 2, -2, -1, 6, 1, 4, 36, 3, 48, -38],
  [0, 1, 2, 4, 1, -1, -1, -1, 2, 7, -2, 11, -6],
  [0, -2, -2, 1, 4, -2, -1, 0, -1, -5, 5, -15, 5],
  [0, -1, -1, -1, -2, 6, -3, 3, 1, -6, 2, 2, -2],
  [0, 3, 6, -1, -1, -3, 8, 0, 1, 27, 4, 28, -26],
  [0, -1, 1, -1, 0, 3, 0, 4, 1, 5, 9, 5, -13],
  [0, 2, 4, 2, -1, 1, 1, 1, 4, 17, 2, 25, -21],
  [0, 17, 36, 7, -5, -6, 27, 5, 17, 150, 22, 181, -161],
  [0, -3, 3, -2, 5, 2, 4, 9, 2, 22, 32, 9, -41],
  [0, 26, 48, 11, -15, 2, 28, 5, 25, 181, 9, 262, -199],
  [-2, -15, -38, -6, 5, -2, -26, -13, -21, -161, -41, -199, 194]
]

No. 116 | rank(S)=12 | index=6 | dimension=4
P: rank 10, determinant 243
q_P = 3^{+5}
P_gram = [
  [0, -6, -6, -3, -7, -4, 9, -7, 5, -15],
  [-6, -6, -3, -6, -8, -5, 9, -8, 4, -24],
  [-6, -3, 0, -6, -3, -2, 5, -3, 3, -15],
  [-3, -6, -6, -6, -6, -4, 10, -6, 6, -18],
  [-7, -8, -3, -6, -8, -6, 11, -9, 5, -27],
  [-4, -5, -2, -4, -6, -2, 6, -6, 2, -16],
  [9, 9, 5, 10, 11, 6, -12, 11, -5, 35],
  [-7, -8, -3, -6, -9, -6, 11, -6, 7, -26],
  [5, 4, 3, 6, 5, 2, -5, 7, 0, 18],
  [-15, -24, -15, -18, -27, -16, 35, -26, 18, -74]
]
K: rank 12, determinant 729
q_K = 3^{+6}
K_gram = [
  [4, 5, 1, -2, -1, 3, -1, 2, 17, -3, 26, 9],
  [5, 10, 2, -2, -1, 6, 1, 4, 36, 3, 48, 21],
  [1, 2, 4, 1, -1, -1, -1, 2, 7, -2, 11, 5],
  [-2, -2, 1, 4, -2, -1, 0, -1, -5, 5, -15, 1],
  [-1, -1, -1, -2, 6, -3, 3, 1, -6, 2, 2, -2],
  [3, 6, -1, -1, -3, 8, 0, 1, 27, 4, 28, 14],
  [-1, 1, -1, 0, 3, 0, 4, 1, 5, 9, 5, 6],
  [2, 4, 2, -1, 1, 1, 1, 4, 17, 2, 25, 10],
  [17, 36, 7, -5, -6, 27, 5, 17, 150, 22, 181, 86],
  [-3, 3, -2, 5, 2, 4, 9, 2, 22, 32, 9, 25],
  [26, 48, 11, -15, 2, 28, 5, 25, 181, 9, 262, 102],
  [9, 21, 5, 1, -2, 14, 6, 10, 86, 25, 102, 62]
]
A_gen: rank 13, determinant 243; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2],
  [0, 4, 5, 1, -2, -1, 3, -1, 2, 17, -3, 26, -15],
  [0, 5, 10, 2, -2, -1, 6, 1, 4, 36, 3, 48, -38],
  [0, 1, 2, 4, 1, -1, -1, -1, 2, 7, -2, 11, -6],
  [0, -2, -2, 1, 4, -2, -1, 0, -1, -5, 5, -15, 5],
  [0, -1, -1, -1, -2, 6, -3, 3, 1, -6, 2, 2, -2],
  [0, 3, 6, -1, -1, -3, 8, 0, 1, 27, 4, 28, -26],
  [0, -1, 1, -1, 0, 3, 0, 4, 1, 5, 9, 5, -13],
  [0, 2, 4, 2, -1, 1, 1, 1, 4, 17, 2, 25, -21],
  [0, 17, 36, 7, -5, -6, 27, 5, 17, 150, 22, 181, -161],
  [0, -3, 3, -2, 5, 2, 4, 9, 2, 22, 32, 9, -41],
  [0, 26, 48, 11, -15, 2, 28, 5, 25, 181, 9, 262, -199],
  [-2, -15, -38, -6, 5, -2, -26, -13, -21, -161, -41, -199, 194]
]

No. 117 | rank(S)=12 | index=6 | dimension=4
P: rank 10, determinant 243
q_P = 3^{+5}
P_gram = [
  [0, -6, -6, -3, -7, -4, 9, -7, 5, -15],
  [-6, -6, -3, -6, -8, -5, 9, -8, 4, -24],
  [-6, -3, 0, -6, -3, -2, 5, -3, 3, -15],
  [-3, -6, -6, -6, -6, -4, 10, -6, 6, -18],
  [-7, -8, -3, -6, -8, -6, 11, -9, 5, -27],
  [-4, -5, -2, -4, -6, -2, 6, -6, 2, -16],
  [9, 9, 5, 10, 11, 6, -12, 11, -5, 35],
  [-7, -8, -3, -6, -9, -6, 11, -6, 7, -26],
  [5, 4, 3, 6, 5, 2, -5, 7, 0, 18],
  [-15, -24, -15, -18, -27, -16, 35, -26, 18, -74]
]
K: rank 12, determinant 729
q_K = 3^{+6}
K_gram = [
  [4, 5, 1, -2, -1, 3, -1, 2, 17, -3, 26, 9],
  [5, 10, 2, -2, -1, 6, 1, 4, 36, 3, 48, 21],
  [1, 2, 4, 1, -1, -1, -1, 2, 7, -2, 11, 5],
  [-2, -2, 1, 4, -2, -1, 0, -1, -5, 5, -15, 1],
  [-1, -1, -1, -2, 6, -3, 3, 1, -6, 2, 2, -2],
  [3, 6, -1, -1, -3, 8, 0, 1, 27, 4, 28, 14],
  [-1, 1, -1, 0, 3, 0, 4, 1, 5, 9, 5, 6],
  [2, 4, 2, -1, 1, 1, 1, 4, 17, 2, 25, 10],
  [17, 36, 7, -5, -6, 27, 5, 17, 150, 22, 181, 86],
  [-3, 3, -2, 5, 2, 4, 9, 2, 22, 32, 9, 25],
  [26, 48, 11, -15, 2, 28, 5, 25, 181, 9, 262, 102],
  [9, 21, 5, 1, -2, 14, 6, 10, 86, 25, 102, 62]
]
A_gen: rank 13, determinant 243; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2],
  [0, 4, 5, 1, -2, -1, 3, -1, 2, 17, -3, 26, -15],
  [0, 5, 10, 2, -2, -1, 6, 1, 4, 36, 3, 48, -38],
  [0, 1, 2, 4, 1, -1, -1, -1, 2, 7, -2, 11, -6],
  [0, -2, -2, 1, 4, -2, -1, 0, -1, -5, 5, -15, 5],
  [0, -1, -1, -1, -2, 6, -3, 3, 1, -6, 2, 2, -2],
  [0, 3, 6, -1, -1, -3, 8, 0, 1, 27, 4, 28, -26],
  [0, -1, 1, -1, 0, 3, 0, 4, 1, 5, 9, 5, -13],
  [0, 2, 4, 2, -1, 1, 1, 1, 4, 17, 2, 25, -21],
  [0, 17, 36, 7, -5, -6, 27, 5, 17, 150, 22, 181, -161],
  [0, -3, 3, -2, 5, 2, 4, 9, 2, 22, 32, 9, -41],
  [0, 26, 48, 11, -15, 2, 28, 5, 25, 181, 9, 262, -199],
  [-2, -15, -38, -6, 5, -2, -26, -13, -21, -161, -41, -199, 194]
]

No. 118 | rank(S)=12 | index=6 | dimension=3
P: rank 8, determinant 729
q_P = 3^{-4}9^{+1}
P_gram = [
  [-18, -9, -12, -6, 12, 30, 45, -6],
  [-9, -6, -6, -3, 6, 18, 21, -3],
  [-12, -6, -4, -2, 7, 14, 27, -2],
  [-6, -3, -2, 2, 2, 1, 21, -1],
  [12, 6, 7, 2, -6, -18, -30, 4],
  [30, 18, 14, 1, -18, -26, -93, 5],
  [45, 21, 27, 21, -30, -93, -78, 15],
  [-6, -3, -2, -1, 4, 5, 15, 0]
]
K: rank 14, determinant 2187
q_K = 3^{+5}9^{-1}
K_gram = [
  [4, -5, 1, 2, -4, 2, -1, -2, 2, -2, 2, -5, -12, 11],
  [-5, 12, -3, -7, 8, -5, 4, 4, -1, 1, -13, 12, 23, -16],
  [1, -3, 6, -1, -4, 1, 1, 1, 2, -2, 11, 9, -4, 8],
  [2, -7, -1, 8, -4, 3, -4, -4, -2, 2, 5, -14, -15, 2],
  [-4, 8, -4, -4, 8, -3, 2, 2, -2, 2, -10, 4, 18, -13],
  [2, -5, 1, 3, -3, 4, -1, -1, 0, 0, 9, 0, -3, 12],
  [-1, 4, 1, -4, 2, -1, 4, 2, 1, -1, -1, 13, 12, 2],
  [-2, 4, 1, -4, 2, -1, 2, 4, 0, 0, 2, 12, 14, -1],
  [2, -1, 2, -2, -2, 0, 1, 0, 4, -2, 1, 2, -3, 10],
  [-2, 1, -2, 2, 2, 0, -1, 0, -2, 4, 2, -3, 8, -4],
  [2, -13, 11, 5, -10, 9, -1, 2, 1, 2, 44, 16, 3, 32],
  [-5, 12, 9, -14, 4, 0, 13, 12, 2, -3, 16, 64, 50, 13],
  [-12, 23, -4, -15, 18, -3, 12, 14, -3, 8, 3, 50, 92, -3],
  [11, -16, 8, 2, -13, 12, 2, -1, 10, -4, 32, 13, -3, 68]
]
A_gen: rank 15, determinant 729; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0],
  [0, 4, -5, 1, 2, -4, 2, -1, -1, 2, -2, 2, -5, -12, 11],
  [0, -5, 12, -3, -7, 8, -5, 4, 2, -1, 1, -13, 12, 23, -16],
  [0, 1, -3, 6, -1, -4, 1, 1, 2, 2, -2, 11, 9, -4, 8],
  [0, 2, -7, -1, 8, -4, 3, -4, -3, -2, 2, 5, -14, -15, 2],
  [0, -4, 8, -4, -4, 8, -3, 2, 0, -2, 2, -10, 4, 18, -13],
  [0, 2, -5, 1, 3, -3, 4, -1, -2, 0, 0, 9, 0, -3, 12],
  [0, -1, 4, 1, -4, 2, -1, 4, 1, 1, -1, -1, 13, 12, 2],
  [-1, -1, 2, 2, -3, 0, -2, 1, 3, 1, -1, 0, 5, 2, -3],
  [0, 2, -1, 2, -2, -2, 0, 1, 1, 4, -2, 1, 2, -3, 10],
  [0, -2, 1, -2, 2, 2, 0, -1, -1, -2, 4, 2, -3, 8, -4],
  [0, 2, -13, 11, 5, -10, 9, -1, 0, 1, 2, 44, 16, 3, 32],
  [0, -5, 12, 9, -14, 4, 0, 13, 5, 2, -3, 16, 64, 50, 13],
  [0, -12, 23, -4, -15, 18, -3, 12, 2, -3, 8, 3, 50, 92, -3],
  [0, 11, -16, 8, 2, -13, 12, 2, -3, 10, -4, 32, 13, -3, 68]
]

No. 119 | rank(S)=8 | index=1 | dimension=12
P: rank 14, determinant 768
q_P = 2^{+8}_{II} 3^{-1}
P_gram = [
  [24, 0, 12, 12, 0, 12, 12, -48, 18, 6, 18, -18, 30, -6],
  [0, 64, 32, 56, 48, 20, 0, -20, -38, 174, 274, -42, -312, -174],
  [12, 32, 26, 34, 26, 19, 7, -35, -13, 98, 157, -33, -153, -98],
  [12, 56, 34, 56, 42, 24, 6, -42, -24, 156, 250, -46, -258, -156],
  [0, 48, 26, 42, 38, 17, 1, -16, -30, 136, 213, -34, -242, -136],
  [12, 20, 19, 24, 17, 14, 7, -31, -5, 64, 104, -25, -93, -64],
  [12, 0, 7, 6, 1, 7, 6, -24, 8, 6, 13, -10, 10, -6],
  [-48, -20, -35, -42, -16, -31, -24, 104, -24, -69, -125, 51, 39, 68],
  [18, -38, -13, -24, -30, -5, 8, -24, 40, -105, -157, 13, 217, 104],
  [6, 174, 98, 156, 136, 64, 6, -69, -105, 496, 778, -127, -869, -494],
  [18, 274, 157, 250, 213, 104, 13, -125, -157, 778, 1226, -205, -1353, -777],
  [-18, -42, -33, -46, -34, -25, -10, 51, 13, -127, -205, 46, 192, 126],
  [30, -312, -153, -258, -242, -93, 10, 39, 217, -869, -1353, 192, 1606, 872],
  [-6, -174, -98, -156, -136, -64, -6, 68, 104, -494, -777, 126, 872, 496]
]
K: rank 8, determinant 256
q_K = 2^{+8}_{II}
K_gram = [
  [4, 4, 2, 4, 12, 0, 10, 0],
  [4, 16, 10, 8, 40, -6, 36, -4],
  [2, 10, 8, 6, 28, -4, 28, -4],
  [4, 8, 6, 8, 26, -2, 22, -2],
  [12, 40, 28, 26, 112, -14, 100, -12],
  [0, -6, -4, -2, -14, 4, -12, 2],
  [10, 36, 28, 22, 100, -12, 104, -14],
  [0, -4, -4, -2, -12, 2, -14, 4]
]
A_gen: rank 9, determinant 768; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 120 | rank(S)=8 | index=2 | dimension=10
P: rank 12, determinant 256
q_P = 2^{+4}_{II}4^{-2}_{II}
P_gram = [
  [770, -216, 1899, 1828, -170, 1941, 2014, 1797, 2769, 787, -810, 3266],
  [-216, 64, -538, -514, 48, -550, -570, -512, -782, -222, 232, -924],
  [1899, -538, 4694, 4513, -420, 4797, 4976, 4447, 6841, 1944, -2006, 8071],
  [1828, -514, 4513, 4346, -404, 4613, 4786, 4275, 6583, 1871, -1926, 7764],
  [-170, 48, -420, -404, 38, -429, -445, -398, -612, -174, 179, -722],
  [1941, -550, 4797, 4613, -429, 4902, 5086, 4545, 6993, 1986, -2051, 8249],
  [2014, -570, 4976, 4786, -445, 5086, 5276, 4715, 7255, 2061, -2127, 8558],
  [1797, -512, 4447, 4275, -398, 4545, 4715, 4220, 6484, 1841, -1904, 7649],
  [2769, -782, 6841, 6583, -612, 6993, 7255, 6484, 9980, 2833, -2925, 11769],
  [787, -222, 1944, 1871, -174, 1986, 2061, 1841, 2833, 808, -828, 3343],
  [-810, 232, -2006, -1926, 179, -2051, -2127, -1904, -2925, -828, 862, -3450],
  [3266, -924, 8071, 7764, -722, 8249, 8558, 7649, 11769, 3343, -3450, 13882]
]
K: rank 10, determinant 768
q_K = 2^{+4}_{II}4^{-2}_{II} 3^{-1}
K_gram = [
  [24, 0, 0, 24, 0, 24, -12, 0, 18, 0],
  [0, 4, -2, 0, 2, 4, 2, 0, 2, -4],
  [0, -2, 4, 6, -1, -3, 1, 0, -1, 8],
  [24, 0, 6, 48, 8, 26, 0, -6, 25, 8],
  [0, 2, -1, 8, 8, 6, 8, -4, 7, -6],
  [24, 4, -3, 26, 6, 32, -6, -2, 22, -8],
  [-12, 2, 1, 0, 8, -6, 16, -4, -3, -2],
  [0, 0, 0, -6, -4, -2, -4, 4, -3, 2],
  [18, 2, -1, 25, 7, 22, -3, -3, 22, -6],
  [0, -4, 8, 8, -6, -8, -2, 2, -6, 20]
]
A_gen: rank 11, determinant 256; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [-1, 3, 0, 0, 8, 0, 8, -4, 0, 6, 0],
  [0, 0, 4, -2, 0, 2, 4, 2, 0, 2, -4],
  [0, 0, -2, 4, 6, -1, -3, 1, 0, -1, 8],
  [0, 8, 0, 6, 48, 8, 26, 0, -6, 25, 8],
  [0, 0, 2, -1, 8, 8, 6, 8, -4, 7, -6],
  [0, 8, 4, -3, 26, 6, 32, -6, -2, 22, -8],
  [0, -4, 2, 1, 0, 8, -6, 16, -4, -3, -2],
  [0, 0, 0, 0, -6, -4, -2, -4, 4, -3, 2],
  [0, 6, 2, -1, 25, 7, 22, -3, -3, 22, -6],
  [0, 0, -4, 8, 8, -6, -8, -2, 2, -6, 20]
]

No. 121 | rank(S)=8 | index=2 | dimension=8
P: rank 10, determinant 1024
q_P = 2^{-6}_{II}4^{+2}_{2}
P_gram = [
  [4, 6, -4, -2, 4, -4, -6, -24, -8, -16],
  [6, 64, -78, -54, 48, -90, -110, -274, -80, -226],
  [-4, -78, 106, 72, -56, 121, 143, 334, 90, 288],
  [-2, -54, 72, 52, -40, 84, 100, 236, 66, 202],
  [4, 48, -56, -40, 38, -65, -81, -208, -64, -168],
  [-4, -90, 121, 84, -65, 138, 165, 386, 106, 332],
  [-6, -110, 143, 100, -81, 165, 198, 474, 134, 402],
  [-24, -274, 334, 236, -208, 386, 474, 1184, 350, 976],
  [-8, -80, 90, 66, -64, 106, 134, 350, 112, 280],
  [-16, -226, 288, 202, -168, 332, 402, 976, 280, 820]
]
K: rank 12, determinant 3072
q_K = 2^{-6}_{II}4^{+2}_{6} 3^{-1}
K_gram = [
  [24, 0, 0, 0, 0, 24, 0, 24, -12, 0, 18, 0],
  [0, 4, 0, 2, 0, 6, 3, 3, 7, 0, 2, 4],
  [0, 0, 4, 6, 2, 6, -3, 3, 1, 0, -6, 8],
  [0, 2, 6, 12, 0, 8, -2, 8, 4, 0, -6, 8],
  [0, 0, 2, 0, 20, 26, -11, -5, 9, 6, -21, 46],
  [24, 6, 6, 8, 26, 72, -10, 26, 12, 6, -9, 68],
  [0, 3, -3, -2, -11, -10, 12, 5, 3, -4, 17, -26],
  [24, 3, 3, 8, -5, 26, 5, 34, -6, -2, 21, -6],
  [-12, 7, 1, 4, 9, 12, 3, -6, 26, 2, -14, 26],
  [0, 0, 0, 0, 6, 6, -4, -2, 2, 4, -6, 14],
  [18, 2, -6, -6, -21, -9, 17, 21, -14, -6, 44, -52],
  [0, 4, 8, 8, 46, 68, -26, -6, 26, 14, -52, 116]
]
A_gen: rank 13, determinant 1024; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [-1, 3, 0, 0, 0, 0, 8, 0, 8, -4, 0, 6, 0],
  [0, 0, 4, 0, 2, 0, 6, 3, 3, 7, 0, 2, 4],
  [0, 0, 0, 4, 6, 2, 6, -3, 3, 1, 0, -6, 8],
  [0, 0, 2, 6, 12, 0, 8, -2, 8, 4, 0, -6, 8],
  [0, 0, 0, 2, 0, 20, 26, -11, -5, 9, 6, -21, 46],
  [0, 8, 6, 6, 8, 26, 72, -10, 26, 12, 6, -9, 68],
  [0, 0, 3, -3, -2, -11, -10, 12, 5, 3, -4, 17, -26],
  [0, 8, 3, 3, 8, -5, 26, 5, 34, -6, -2, 21, -6],
  [0, -4, 7, 1, 4, 9, 12, 3, -6, 26, 2, -14, 26],
  [0, 0, 0, 0, 0, 6, 6, -4, -2, 2, 4, -6, 14],
  [0, 6, 2, -6, -6, -21, -9, 17, 21, -14, -6, 44, -52],
  [0, 0, 4, 8, 8, 46, 68, -26, -6, 26, 14, -52, 116]
]

No. 122 | rank(S)=8 | index=2 | dimension=6
P: rank 8, determinant 1024
q_P = [2^{+2}4^{+4}]_{4}
P_gram = [
  [648, -200, 218, 148, -154, 256, 322, 264],
  [-200, 64, -68, -44, 48, -80, -100, -80],
  [218, -68, 76, 49, -51, 88, 109, 86],
  [148, -44, 49, 36, -35, 58, 73, 62],
  [-154, 48, -51, -35, 38, -60, -76, -64],
  [256, -80, 88, 58, -60, 102, 128, 102],
  [322, -100, 109, 73, -76, 128, 160, 130],
  [264, -80, 86, 62, -64, 102, 130, 112]
]
K: rank 14, determinant 3072
q_K = [2^{-2}4^{+4}]_{0} 3^{-1}
K_gram = [
  [24, 0, 0, 0, 0, 0, 24, 0, 24, -12, 0, 18, 0, 24],
  [0, 4, 0, 2, 1, 3, 8, 2, 5, 5, -2, 0, 16, 4],
  [0, 0, 4, 6, 0, -1, 2, -1, 3, -1, -1, -1, 0, -4],
  [0, 2, 6, 12, 0, -2, 4, 0, 8, 0, -2, 0, 4, -4],
  [0, 1, 0, 0, 4, -2, 0, 1, 7, 3, -2, -2, 0, 3],
  [0, 3, -1, -2, -2, 16, 22, -2, -4, 10, 2, -7, 38, 0],
  [24, 8, 2, 4, 0, 22, 64, 0, 30, 8, -2, 7, 64, 26],
  [0, 2, -1, 0, 1, -2, 0, 4, 5, 3, -2, 3, 0, 5],
  [24, 5, 3, 8, 7, -4, 30, 5, 46, -2, -6, 15, 8, 30],
  [-12, 5, -1, 0, 3, 10, 8, 3, -2, 22, -2, -16, 32, -6],
  [0, -2, -1, -2, -2, 2, -2, -2, -6, -2, 4, 0, -2, -2],
  [18, 0, -1, 0, -2, -7, 7, 3, 15, -16, 0, 24, -16, 21],
  [0, 16, 0, 4, 0, 38, 64, 0, 8, 32, -2, -16, 116, 8],
  [24, 4, -4, -4, 3, 0, 26, 5, 30, -6, -2, 21, 8, 36]
]
A_gen: rank 15, determinant 1024; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [-1, 3, 0, 0, 0, 0, 0, 8, 0, 8, -4, 0, 6, 0, 8],
  [0, 0, 4, 0, 2, 1, 3, 8, 2, 5, 5, -2, 0, 16, 4],
  [0, 0, 0, 4, 6, 0, -1, 2, -1, 3, -1, -1, -1, 0, -4],
  [0, 0, 2, 6, 12, 0, -2, 4, 0, 8, 0, -2, 0, 4, -4],
  [0, 0, 1, 0, 0, 4, -2, 0, 1, 7, 3, -2, -2, 0, 3],
  [0, 0, 3, -1, -2, -2, 16, 22, -2, -4, 10, 2, -7, 38, 0],
  [0, 8, 8, 2, 4, 0, 22, 64, 0, 30, 8, -2, 7, 64, 26],
  [0, 0, 2, -1, 0, 1, -2, 0, 4, 5, 3, -2, 3, 0, 5],
  [0, 8, 5, 3, 8, 7, -4, 30, 5, 46, -2, -6, 15, 8, 30],
  [0, -4, 5, -1, 0, 3, 10, 8, 3, -2, 22, -2, -16, 32, -6],
  [0, 0, -2, -1, -2, -2, 2, -2, -2, -6, -2, 4, 0, -2, -2],
  [0, 6, 0, -1, 0, -2, -7, 7, 3, 15, -16, 0, 24, -16, 21],
  [0, 0, 16, 0, 4, 0, 38, 64, 0, 8, 32, -2, -16, 116, 8],
  [0, 8, 4, -4, -4, 3, 0, 26, 5, 30, -6, -2, 21, 8, 36]
]

No. 123 | rank(S)=8 | index=3 | dimension=6
P: rank 14, determinant 768
q_P = 2^{+8}_{II} 3^{-1}
P_gram = [
  [0, -6, -6, -3, 55, 54, 69, 55, 44, 2, 52, 53, 63, 78],
  [-6, -6, -3, -6, 87, 86, 104, 87, 66, 4, 79, 83, 95, 120],
  [-6, -3, 0, -6, 65, 64, 75, 65, 48, 4, 58, 61, 69, 88],
  [-3, -6, -6, -6, 78, 76, 94, 78, 60, 4, 72, 74, 86, 108],
  [55, 87, 65, 78, -236, -313, -340, -286, -230, 25, -161, -329, -332, -371],
  [54, 86, 64, 76, -313, -378, -427, -356, -284, 17, -237, -390, -408, -472],
  [69, 104, 75, 94, -340, -427, -470, -397, -314, 26, -246, -442, -455, -519],
  [55, 87, 65, 78, -286, -356, -397, -330, -266, 20, -211, -368, -380, -436],
  [44, 66, 48, 60, -230, -284, -314, -266, -208, 16, -170, -292, -304, -348],
  [2, 4, 4, 4, 25, 17, 26, 20, 16, 6, 27, 15, 20, 31],
  [52, 79, 58, 72, -161, -237, -246, -211, -170, 27, -90, -256, -247, -265],
  [53, 83, 61, 74, -329, -390, -442, -368, -292, 15, -256, -396, -420, -490],
  [63, 95, 69, 86, -332, -408, -455, -380, -304, 20, -247, -420, -434, -502],
  [78, 120, 88, 108, -371, -472, -519, -436, -348, 31, -265, -490, -502, -570]
]
K: rank 8, determinant 256
q_K = 2^{+8}_{II}
K_gram = [
  [4, 4, -2, -6, 2, -16, 24, -6],
  [4, 8, 0, -8, 2, -18, 34, -4],
  [-2, 0, 4, 2, -2, 10, -12, 8],
  [-6, -8, 2, 12, -2, 30, -36, 12],
  [2, 2, -2, -2, 4, -6, 24, -2],
  [-16, -18, 10, 30, -6, 84, -92, 40],
  [24, 34, -12, -36, 24, -92, 220, -28],
  [-6, -4, 8, 12, -2, 40, -28, 28]
]
A_gen: rank 9, determinant 768; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 124 | rank(S)=8 | index=4 | dimension=5
P: rank 12, determinant 256
q_P = 2^{+4}_{II}4^{-2}_{II}
P_gram = [
  [2, 1, -1, -2, -1, -1, 2, 0, -3, 0, 5, 0],
  [1, 2, 1, 0, 4, 3, 6, 2, 5, 5, 1, 7],
  [-1, 1, -4, 0, 1, 0, 4, 0, 2, 3, -5, 3],
  [-2, 0, 0, 8, 4, 4, 2, 0, 2, 0, 2, 2],
  [-1, 4, 1, 4, 8, 7, 9, 1, 5, 4, 2, 9],
  [-1, 3, 0, 4, 7, 10, 13, -1, 0, 0, 12, 7],
  [2, 6, 4, 2, 9, 13, 24, -3, -2, 0, 27, 12],
  [0, 2, 0, 0, 1, -1, -3, 4, 4, 3, -6, 2],
  [-3, 5, 2, 2, 5, 0, -2, 4, 14, 9, -20, 9],
  [0, 5, 3, 0, 4, 0, 0, 3, 9, 8, -9, 8],
  [5, 1, -5, 2, 2, 12, 27, -6, -20, -9, 50, 1],
  [0, 7, 3, 2, 9, 7, 12, 2, 9, 8, 1, 14]
]
K: rank 10, determinant 768
q_K = 2^{+4}_{II}4^{-2}_{II} 3^{-1}
K_gram = [
  [24, 0, 0, 0, 0, 0, 0, 0, 168, 30],
  [0, 4, 2, -2, 0, 2, 0, -2, 18, 3],
  [0, 2, 4, -1, 2, 3, 5, 5, 22, 8],
  [0, -2, -1, 4, -1, 3, 3, 4, 4, 0],
  [0, 0, 2, -1, 4, -3, 3, 5, 4, 5],
  [0, 2, 3, 3, -3, 14, 6, 5, 38, 6],
  [0, 0, 5, 3, 3, 6, 14, 15, 42, 14],
  [0, -2, 5, 4, 5, 5, 15, 20, 36, 15],
  [168, 18, 22, 4, 4, 38, 42, 36, 1400, 262],
  [30, 3, 8, 0, 5, 6, 14, 15, 262, 56]
]
A_gen: rank 11, determinant 256; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [-1, 3, 0, 0, 0, 0, 0, 0, 0, 56, 10],
  [0, 0, 4, 2, -2, 0, 2, 0, -2, 18, 3],
  [0, 0, 2, 4, -1, 2, 3, 5, 5, 22, 8],
  [0, 0, -2, -1, 4, -1, 3, 3, 4, 4, 0],
  [0, 0, 0, 2, -1, 4, -3, 3, 5, 4, 5],
  [0, 0, 2, 3, 3, -3, 14, 6, 5, 38, 6],
  [0, 0, 0, 5, 3, 3, 6, 14, 15, 42, 14],
  [0, 0, -2, 5, 4, 5, 5, 15, 20, 36, 15],
  [0, 56, 18, 22, 4, 4, 38, 42, 36, 1400, 262],
  [0, 10, 3, 8, 0, 5, 6, 14, 15, 262, 56]
]

No. 125 | rank(S)=8 | index=6 | dimension=5
P: rank 12, determinant 256
q_P = 2^{+4}_{II}4^{-2}_{II}
P_gram = [
  [0, -6, -6, -3, -8, -5, 1, 5, 6, 10, -28, 9],
  [-6, -6, -3, -6, -8, -5, 1, 8, 8, 12, -36, 12],
  [-6, -3, 0, -6, -4, -3, 1, 5, 6, 8, -22, 7],
  [-3, -6, -6, -6, -8, -6, 2, 6, 8, 12, -32, 10],
  [-8, -8, -4, -8, -4, -6, 4, 8, 12, 10, -34, 10],
  [-5, -5, -3, -6, -6, 4, -3, 8, 2, 5, -23, 12],
  [1, 1, 1, 2, 4, -3, 4, -4, 1, -2, 10, -7],
  [5, 8, 5, 6, 8, 8, -4, -6, -11, -13, 37, -11],
  [6, 8, 6, 8, 12, 2, 1, -11, -6, -15, 45, -17],
  [10, 12, 8, 12, 10, 5, -2, -13, -15, -14, 52, -20],
  [-28, -36, -22, -32, -34, -23, 10, 37, 45, 52, -166, 56],
  [9, 12, 7, 10, 10, 12, -7, -11, -17, -20, 56, -14]
]
K: rank 10, determinant 768
q_K = 2^{+4}_{II}4^{-2}_{II} 3^{-1}
K_gram = [
  [4, 0, -2, -2, 2, 4, 7, 6, 8, 2],
  [0, 4, -2, 0, 0, 2, -1, 6, 2, 0],
  [-2, -2, 4, 2, -2, -4, -2, -8, -4, 0],
  [-2, 0, 2, 4, -2, -2, -3, 2, -6, 6],
  [2, 0, -2, -2, 6, 5, 3, 5, 10, 3],
  [4, 2, -4, -2, 5, 8, 7, 14, 11, 6],
  [7, -1, -2, -3, 3, 7, 16, 10, 13, 5],
  [6, 6, -8, 2, 5, 14, 10, 40, 11, 22],
  [8, 2, -4, -6, 10, 11, 13, 11, 30, 3],
  [2, 0, 0, 6, 3, 6, 5, 22, 3, 24]
]
A_gen: rank 11, determinant 256; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2],
  [0, 4, 0, -2, -2, 2, 4, 7, 6, 8, -12],
  [0, 0, 4, -2, 0, 0, 2, -1, 6, 2, -6],
  [0, -2, -2, 4, 2, -2, -4, -2, -8, -4, 10],
  [0, -2, 0, 2, 4, -2, -2, -3, 2, -6, 4],
  [0, 2, 0, -2, -2, 6, 5, 3, 5, 10, -12],
  [0, 4, 2, -4, -2, 5, 8, 7, 14, 11, -21],
  [0, 7, -1, -2, -3, 3, 7, 16, 10, 13, -22],
  [0, 6, 6, -8, 2, 5, 14, 10, 40, 11, -41],
  [0, 8, 2, -4, -6, 10, 11, 13, 11, 30, -32],
  [-2, -12, -6, 10, 4, -12, -21, -22, -41, -32, 62]
]

No. 126 | rank(S)=8 | index=3 | dimension=4
P: rank 10, determinant 15552
q_P = 2^{-6}_{II} 3^{-5}
P_gram = [
  [1962, -92, 1479, 402, -59, 312, -1683, 2721, 114, 787],
  [-92, -32, -104, -4, -12, -10, 106, -172, -24, -56],
  [1479, -104, 1074, 318, -62, 241, -1239, 2001, 67, 571],
  [402, -4, 318, 78, -7, 60, -357, 576, 30, 170],
  [-59, -12, -62, -7, -4, -6, 64, -103, -11, -33],
  [312, -10, 241, 60, -6, 52, -272, 441, 22, 127],
  [-1683, 106, -1239, -357, 64, -272, 1424, -2298, -83, -660],
  [2721, -172, 2001, 576, -103, 441, -2298, 3714, 135, 1064],
  [114, -24, 67, 30, -11, 22, -83, 135, -2, 35],
  [787, -56, 571, 170, -33, 127, -660, 1064, 35, 306]
]
K: rank 12, determinant 5184
q_K = 2^{-6}_{II} 3^{+4}
K_gram = [
  [6, 0, 0, 0, 0, 0, 0, 0, 3, 6, 12, 30],
  [0, 4, 2, 1, -2, 0, 3, 2, 1, -2, 32, 12],
  [0, 2, 4, 2, -1, 2, 5, 5, 5, 5, 54, 50],
  [0, 1, 2, 6, 3, 2, 10, 5, 6, 8, 84, 68],
  [0, -2, -1, 3, 12, 4, 6, -5, 4, 15, 32, 68],
  [0, 0, 2, 2, 4, 4, 4, 0, 4, 10, 36, 58],
  [0, 3, 5, 10, 6, 4, 20, 9, 12, 16, 160, 134],
  [0, 2, 5, 5, -5, 0, 9, 16, 10, 4, 114, 62],
  [3, 1, 5, 6, 4, 4, 12, 10, 14, 19, 132, 131],
  [6, -2, 5, 8, 15, 10, 16, 4, 19, 40, 154, 222],
  [12, 32, 54, 84, 32, 36, 160, 114, 132, 154, 1568, 1292],
  [30, 12, 50, 68, 68, 58, 134, 62, 131, 222, 1292, 1470]
]
A_gen: rank 13, determinant 15552; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 127 | rank(S)=8 | index=4 | dimension=4
P: rank 10, determinant 1024
q_P = 2^{-6}_{II}4^{+2}_{2}
P_gram = [
  [-4, 0, 0, 0, 0, 0, -4, -2, 0, 0],
  [0, -4, 0, 0, 0, 0, 0, -2, 0, 0],
  [0, 0, 4, 2, 0, 0, 2, 0, 0, 0],
  [0, 0, 2, 2, 0, 0, 2, 1, 0, 0],
  [0, 0, 0, 0, 4, 2, 2, 0, 0, 0],
  [0, 0, 0, 0, 2, 2, 2, 1, 0, 0],
  [-4, 0, 2, 2, 2, 2, 4, 2, 2, 0],
  [-2, -2, 0, 1, 0, 1, 2, 2, 1, 1],
  [0, 0, 0, 0, 0, 0, 2, 1, 2, 0],
  [0, 0, 0, 0, 0, 0, 0, 1, 0, 2]
]
K: rank 12, determinant 3072
q_K = 2^{-6}_{II}4^{+2}_{6} 3^{-1}
K_gram = [
  [72, -53, -51, -4, -4, -50, -12, -24, 16, -26, -44, -6],
  [-53, 42, 38, 4, 2, 37, 7, 16, -9, 18, 32, 7],
  [-51, 38, 38, 2, 4, 37, 6, 16, -8, 18, 29, 6],
  [-4, 4, 2, 4, 0, 0, 4, 0, -4, 4, 4, 0],
  [-4, 2, 4, 0, 4, 4, 0, 0, 0, 4, 0, 0],
  [-50, 37, 37, 0, 4, 40, 2, 16, -4, 16, 26, 6],
  [-12, 7, 6, 4, 0, 2, 14, 4, -16, 8, 14, -4],
  [-24, 16, 16, 0, 0, 16, 4, 12, -6, 6, 16, 0],
  [16, -9, -8, -4, 0, -4, -16, -6, 22, -8, -18, 4],
  [-26, 18, 18, 4, 4, 16, 8, 6, -8, 20, 14, 2],
  [-44, 32, 29, 4, 0, 26, 14, 16, -18, 14, 34, 0],
  [-6, 7, 6, 0, 0, 6, -4, 0, 4, 2, 0, 6]
]
A_gen: rank 13, determinant 1024; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0],
  [0, 72, -53, -51, -4, -4, -50, -12, -24, 16, -26, 53, -6],
  [0, -53, 42, 38, 4, 2, 37, 7, 16, -9, 18, -39, 7],
  [0, -51, 38, 38, 2, 4, 37, 6, 16, -8, 18, -39, 6],
  [0, -4, 4, 2, 4, 0, 0, 4, 0, -4, 4, -4, 0],
  [0, -4, 2, 4, 0, 4, 4, 0, 0, 0, 4, -6, 0],
  [0, -50, 37, 37, 0, 4, 40, 2, 16, -4, 16, -37, 6],
  [0, -12, 7, 6, 4, 0, 2, 14, 4, -16, 8, -9, -4],
  [0, -24, 16, 16, 0, 0, 16, 4, 12, -6, 6, -16, 0],
  [0, 16, -9, -8, -4, 0, -4, -16, -6, 22, -8, 11, 4],
  [0, -26, 18, 18, 4, 4, 16, 8, 6, -8, 20, -22, 2],
  [-2, 53, -39, -39, -4, -6, -37, -9, -16, 11, -22, 44, -5],
  [0, -6, 7, 6, 0, 0, 6, -4, 0, 4, 2, -5, 6]
]

No. 128 | rank(S)=8 | index=6 | dimension=3
P: rank 8, determinant 5184
q_P = 2^{-2}_{II}4^{-2}_{II} 3^{+4}
P_gram = [
  [0, -6, -6, -3, 5, 4, 5, 5],
  [-6, -6, -3, -6, 28, 11, 13, 28],
  [-6, -3, 0, -6, 27, 10, 11, 27],
  [-3, -6, -6, -6, 18, 8, 10, 18],
  [5, 28, 27, 18, 520, 131, 151, 598],
  [4, 11, 10, 8, 131, 32, 35, 153],
  [5, 13, 11, 10, 151, 35, 42, 177],
  [5, 28, 27, 18, 598, 153, 177, 688]
]
K: rank 14, determinant 15552
q_K = 2^{-2}_{II}4^{-2}_{II} 3^{-5}
K_gram = [
  [12, -4, 1, -1, 2, 3, 6, 0, 6, -8, -11, 45, 19, 24],
  [-4, 4, 0, 2, -2, -2, -2, 1, 0, 2, 7, -10, 0, -5],
  [1, 0, 4, -3, -2, 0, 1, -1, 3, -5, -9, 3, -9, -6],
  [-1, 2, -3, 12, 0, -3, -3, 7, -3, 10, 25, 11, 42, 19],
  [2, -2, -2, 0, 4, 2, 0, 0, -2, 2, 4, 4, 8, 8],
  [3, -2, 0, -3, 2, 4, 1, -1, 1, -2, -3, 12, -3, 9],
  [6, -2, 1, -3, 0, 1, 6, -1, 5, -5, -8, 21, 7, 9],
  [0, 1, -1, 7, 0, -1, -1, 10, -1, 10, 33, 15, 48, 24],
  [6, 0, 3, -3, -2, 1, 5, -1, 8, -8, -10, 27, 2, 9],
  [-8, 2, -5, 10, 2, -2, -5, 10, -8, 22, 50, -14, 48, 17],
  [-11, 7, -9, 25, 4, -3, -8, 33, -10, 50, 142, 14, 162, 76],
  [45, -10, 3, 11, 4, 12, 21, 15, 27, -14, 14, 220, 150, 146],
  [19, 0, -9, 42, 8, -3, 7, 48, 2, 48, 162, 150, 306, 171],
  [24, -5, -6, 19, 8, 9, 9, 24, 9, 17, 76, 146, 171, 136]
]
A_gen: rank 15, determinant 5184; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2],
  [0, 12, -4, 1, -1, 2, 3, 6, 0, 6, -8, -11, 45, 19, -32],
  [0, -4, 4, 0, 2, -2, -2, -2, 1, 0, 2, 7, -10, 0, 4],
  [0, 1, 0, 4, -3, -2, 0, 1, -1, 3, -5, -9, 3, -9, 5],
  [0, -1, 2, -3, 12, 0, -3, -3, 7, -3, 10, 25, 11, 42, -34],
  [0, 2, -2, -2, 0, 4, 2, 0, 0, -2, 2, 4, 4, 8, -8],
  [0, 3, -2, 0, -3, 2, 4, 1, -1, 1, -2, -3, 12, -3, -6],
  [0, 6, -2, 1, -3, 0, 1, 6, -1, 5, -5, -8, 21, 7, -15],
  [0, 0, 1, -1, 7, 0, -1, -1, 10, -1, 10, 33, 15, 48, -48],
  [0, 6, 0, 3, -3, -2, 1, 5, -1, 8, -8, -10, 27, 2, -15],
  [0, -8, 2, -5, 10, 2, -2, -5, 10, -8, 22, 50, -14, 48, -38],
  [0, -11, 7, -9, 25, 4, -3, -8, 33, -10, 50, 142, 14, 162, -156],
  [0, 45, -10, 3, 11, 4, 12, 21, 15, 27, -14, 14, 220, 150, -215],
  [0, 19, 0, -9, 42, 8, -3, 7, 48, 2, 48, 162, 150, 306, -314],
  [-2, -32, 4, 5, -34, -8, -6, -15, -48, -15, -38, -156, -215, -314, 364]
]

No. 129 | rank(S)=8 | index=8 | dimension=2
P: rank 12, determinant 256
q_P = 2^{+4}_{II}4^{-2}_{II}
P_gram = [
  [2, 4, 4, 14, 2, 2, 7, 7, -46, 96, 83, -98],
  [4, 4, 14, 14, 2, 7, 7, 26, -106, 264, 215, -270],
  [4, 14, 14, 52, 7, 7, 26, 26, -162, 328, 287, -334],
  [14, 14, 52, 52, 7, 26, 26, 97, -392, 976, 795, -998],
  [2, 2, 7, 7, 2, 4, 4, 14, -58, 144, 117, -147],
  [2, 7, 7, 26, 4, 4, 14, 14, -86, 176, 153, -179],
  [7, 7, 26, 26, 4, 14, 14, 52, -206, 512, 417, -523],
  [7, 26, 26, 97, 14, 14, 52, 52, -316, 644, 561, -655],
  [-46, -106, -162, -392, -58, -86, -206, -316, 1632, -3612, -3054, 3678],
  [96, 264, 328, 976, 144, 176, 512, 644, -3612, 7732, 6610, -7862],
  [83, 215, 287, 795, 117, 153, 417, 561, -3054, 6610, 5632, -6726],
  [-98, -270, -334, -998, -147, -179, -523, -655, 3678, -7862, -6726, 7996]
]
K: rank 10, determinant 768
q_K = 2^{+4}_{II}4^{-2}_{II} 3^{-1}
K_gram = [
  [4, 2, 2, 6, 2, 34, 14, -2, 11, 18],
  [2, 4, 2, 6, 2, 28, 12, 0, 17, 20],
  [2, 2, 4, 8, 1, 28, 9, -1, 13, 20],
  [6, 6, 8, 20, 4, 78, 30, -2, 34, 50],
  [2, 2, 1, 4, 4, 20, 15, -2, 7, 13],
  [34, 28, 28, 78, 20, 364, 146, -12, 148, 216],
  [14, 12, 9, 30, 15, 146, 78, -7, 56, 87],
  [-2, 0, -1, -2, -2, -12, -7, 4, 2, -7],
  [11, 17, 13, 34, 7, 148, 56, 2, 88, 100],
  [18, 20, 20, 50, 13, 216, 87, -7, 100, 144]
]
A_gen: rank 11, determinant 256; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1],
  [0, 4, 2, 2, 6, 2, 34, 14, -2, 11, -27],
  [0, 2, 4, 2, 6, 2, 28, 12, 0, 17, -25],
  [0, 2, 2, 4, 8, 1, 28, 9, -1, 13, -21],
  [0, 6, 6, 8, 20, 4, 78, 30, -2, 34, -62],
  [0, 2, 2, 1, 4, 4, 20, 15, -2, 7, -19],
  [0, 34, 28, 28, 78, 20, 364, 146, -12, 148, -294],
  [0, 14, 12, 9, 30, 15, 146, 78, -7, 56, -126],
  [0, -2, 0, -1, -2, -2, -12, -7, 4, 2, 8],
  [0, 11, 17, 13, 34, 7, 148, 56, 2, 88, -127],
  [-1, -27, -25, -21, -62, -19, -294, -126, 8, -127, 245]
]

No. 130 | rank(S)=8 | index=12 | dimension=2
P: rank 12, determinant 256
q_P = 2^{+4}_{II}4^{-2}_{II}
P_gram = [
  [0, -6, -6, -3, -8, -5, 1, 5, 6, 10, -28, 9],
  [-6, -6, -3, -6, -8, -5, 1, 8, 8, 12, -36, 12],
  [-6, -3, 0, -6, -4, -3, 1, 5, 6, 8, -22, 7],
  [-3, -6, -6, -6, -8, -6, 2, 6, 8, 12, -32, 10],
  [-8, -8, -4, -8, -4, -6, 4, 8, 12, 10, -34, 10],
  [-5, -5, -3, -6, -6, 4, -3, 8, 2, 5, -23, 12],
  [1, 1, 1, 2, 4, -3, 4, -4, 1, -2, 10, -7],
  [5, 8, 5, 6, 8, 8, -4, -6, -11, -13, 37, -11],
  [6, 8, 6, 8, 12, 2, 1, -11, -6, -15, 45, -17],
  [10, 12, 8, 12, 10, 5, -2, -13, -15, -14, 52, -20],
  [-28, -36, -22, -32, -34, -23, 10, 37, 45, 52, -166, 56],
  [9, 12, 7, 10, 10, 12, -7, -11, -17, -20, 56, -14]
]
K: rank 10, determinant 768
q_K = 2^{+4}_{II}4^{-2}_{II} 3^{-1}
K_gram = [
  [4, 0, -2, -2, 2, 4, 7, 6, 8, 2],
  [0, 4, -2, 0, 0, 2, -1, 6, 2, 0],
  [-2, -2, 4, 2, -2, -4, -2, -8, -4, 0],
  [-2, 0, 2, 4, -2, -2, -3, 2, -6, 6],
  [2, 0, -2, -2, 6, 5, 3, 5, 10, 3],
  [4, 2, -4, -2, 5, 8, 7, 14, 11, 6],
  [7, -1, -2, -3, 3, 7, 16, 10, 13, 5],
  [6, 6, -8, 2, 5, 14, 10, 40, 11, 22],
  [8, 2, -4, -6, 10, 11, 13, 11, 30, 3],
  [2, 0, 0, 6, 3, 6, 5, 22, 3, 24]
]
A_gen: rank 11, determinant 256; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2],
  [0, 4, 0, -2, -2, 2, 4, 7, 6, 8, -12],
  [0, 0, 4, -2, 0, 0, 2, -1, 6, 2, -6],
  [0, -2, -2, 4, 2, -2, -4, -2, -8, -4, 10],
  [0, -2, 0, 2, 4, -2, -2, -3, 2, -6, 4],
  [0, 2, 0, -2, -2, 6, 5, 3, 5, 10, -12],
  [0, 4, 2, -4, -2, 5, 8, 7, 14, 11, -21],
  [0, 7, -1, -2, -3, 3, 7, 16, 10, 13, -22],
  [0, 6, 6, -8, 2, 5, 14, 10, 40, 11, -41],
  [0, 8, 2, -4, -6, 10, 11, 13, 11, 30, -32],
  [-2, -12, -6, 10, 4, -12, -21, -22, -41, -32, 62]
]

No. 131 | rank(S)=8 | index=12 | dimension=1
P: rank 8, determinant 5184
q_P = 2^{-2}_{II}4^{-2}_{II} 3^{+4}
P_gram = [
  [0, -6, -6, -3, 5, 4, 5, 5],
  [-6, -6, -3, -6, 28, 11, 13, 28],
  [-6, -3, 0, -6, 27, 10, 11, 27],
  [-3, -6, -6, -6, 18, 8, 10, 18],
  [5, 28, 27, 18, 520, 131, 151, 598],
  [4, 11, 10, 8, 131, 32, 35, 153],
  [5, 13, 11, 10, 151, 35, 42, 177],
  [5, 28, 27, 18, 598, 153, 177, 688]
]
K: rank 14, determinant 15552
q_K = 2^{-2}_{II}4^{-2}_{II} 3^{-5}
K_gram = [
  [12, -4, 1, -1, 2, 3, 6, 0, 6, -8, -11, 45, 19, 24],
  [-4, 4, 0, 2, -2, -2, -2, 1, 0, 2, 7, -10, 0, -5],
  [1, 0, 4, -3, -2, 0, 1, -1, 3, -5, -9, 3, -9, -6],
  [-1, 2, -3, 12, 0, -3, -3, 7, -3, 10, 25, 11, 42, 19],
  [2, -2, -2, 0, 4, 2, 0, 0, -2, 2, 4, 4, 8, 8],
  [3, -2, 0, -3, 2, 4, 1, -1, 1, -2, -3, 12, -3, 9],
  [6, -2, 1, -3, 0, 1, 6, -1, 5, -5, -8, 21, 7, 9],
  [0, 1, -1, 7, 0, -1, -1, 10, -1, 10, 33, 15, 48, 24],
  [6, 0, 3, -3, -2, 1, 5, -1, 8, -8, -10, 27, 2, 9],
  [-8, 2, -5, 10, 2, -2, -5, 10, -8, 22, 50, -14, 48, 17],
  [-11, 7, -9, 25, 4, -3, -8, 33, -10, 50, 142, 14, 162, 76],
  [45, -10, 3, 11, 4, 12, 21, 15, 27, -14, 14, 220, 150, 146],
  [19, 0, -9, 42, 8, -3, 7, 48, 2, 48, 162, 150, 306, 171],
  [24, -5, -6, 19, 8, 9, 9, 24, 9, 17, 76, 146, 171, 136]
]
A_gen: rank 15, determinant 5184; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2],
  [0, 12, -4, 1, -1, 2, 3, 6, 0, 6, -8, -11, 45, 19, -32],
  [0, -4, 4, 0, 2, -2, -2, -2, 1, 0, 2, 7, -10, 0, 4],
  [0, 1, 0, 4, -3, -2, 0, 1, -1, 3, -5, -9, 3, -9, 5],
  [0, -1, 2, -3, 12, 0, -3, -3, 7, -3, 10, 25, 11, 42, -34],
  [0, 2, -2, -2, 0, 4, 2, 0, 0, -2, 2, 4, 4, 8, -8],
  [0, 3, -2, 0, -3, 2, 4, 1, -1, 1, -2, -3, 12, -3, -6],
  [0, 6, -2, 1, -3, 0, 1, 6, -1, 5, -5, -8, 21, 7, -15],
  [0, 0, 1, -1, 7, 0, -1, -1, 10, -1, 10, 33, 15, 48, -48],
  [0, 6, 0, 3, -3, -2, 1, 5, -1, 8, -8, -10, 27, 2, -15],
  [0, -8, 2, -5, 10, 2, -2, -5, 10, -8, 22, 50, -14, 48, -38],
  [0, -11, 7, -9, 25, 4, -3, -8, 33, -10, 50, 142, 14, 162, -156],
  [0, 45, -10, 3, 11, 4, 12, 21, 15, 27, -14, 14, 220, 150, -215],
  [0, 19, 0, -9, 42, 8, -3, 7, 48, 2, 48, 162, 150, 306, -314],
  [-2, -32, 4, 5, -34, -8, -6, -15, -48, -15, -38, -156, -215, -314, 364]
]

No. 132 | rank(S)=0 | index=1 | dimension=20
P: rank 22, determinant 3
q_P = 3^{-1}
P_gram = [
  [4, 0, 2, 0, 0, 2, 0, 0, 0, 0, 3, 0, 0, 3, 2, 0, 0, 3, 1, 0, 0, 1],
  [0, 24, 12, 12, 12, 18, 0, 18, 0, 0, 18, 6, 0, 0, 6, 18, 0, 21, 0, 6, 0, 18],
  [2, 12, 8, 6, 6, 10, 0, 9, 0, 0, 11, 3, 0, 2, 4, 9, 0, 12, 1, 3, 0, 10],
  [0, 12, 6, 8, 6, 10, 0, 10, 0, 0, 10, 4, 0, 0, 4, 10, 0, 11, 0, 4, 0, 9],
  [0, 12, 6, 6, 8, 10, 0, 9, 0, 0, 10, 3, 0, 1, 3, 9, 0, 11, 1, 3, 0, 9],
  [2, 18, 10, 10, 10, 16, 0, 14, 0, 0, 16, 5, 0, 2, 6, 14, 0, 18, 1, 5, 0, 14],
  [0, 0, 0, 0, 0, 0, 5052, 4374, 7976, 14636, 4713, 3988, 7318, 10641, 2526, 0, 0, 22878, 2526, 0, 0, 27099],
  [0, 18, 9, 10, 9, 14, 4374, 4002, 7318, 13426, 4195, 3664, 6713, 9734, 2192, 14, 0, 20918, 2187, 5, 0, 24810],
  [0, 0, 0, 0, 0, 0, 7976, 7318, 13426, 24898, 7647, 6713, 12449, 17957, 3988, 0, 0, 38523, 3988, 0, 0, 45868],
  [0, 0, 0, 0, 0, 0, 14636, 13426, 24898, 45728, 14031, 12449, 22864, 33029, 7318, 0, 0, 71006, 7318, 0, 0, 84343],
  [3, 18, 11, 10, 10, 16, 4713, 4195, 7647, 14031, 4730, 4186, 7647, 10553, 2363, 14, 0, 22488, 2358, 5, 0, 26966],
  [0, 6, 3, 4, 3, 5, 3988, 3664, 6713, 12449, 4186, 3990, 7318, 9589, 1996, 5, 0, 20245, 1994, 2, 0, 24643],
  [0, 0, 0, 0, 0, 0, 7318, 6713, 12449, 22864, 7647, 7318, 13426, 17610, 3659, 0, 0, 37221, 3659, 0, 0, 45224],
  [3, 0, 2, 0, 1, 2, 10641, 9734, 17957, 33029, 10553, 9589, 17610, 24488, 5322, 0, 0, 52258, 5322, 0, 0, 62626],
  [2, 6, 4, 4, 3, 6, 2526, 2192, 3988, 7318, 2363, 1996, 3659, 5322, 4716, 6180, 11306, 26596, 4351, 5655, 10372, 37581],
  [0, 18, 9, 10, 9, 14, 0, 14, 0, 0, 14, 5, 0, 0, 6180, 11320, 20744, 27752, 5653, 10377, 19162, 44103],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11306, 20744, 38324, 51133, 10372, 19162, 35313, 81140],
  [3, 21, 12, 11, 11, 18, 22878, 20918, 38523, 71006, 22488, 20245, 37221, 52258, 26596, 27752, 51133, 180000, 25308, 25572, 47127, 242021],
  [1, 0, 1, 0, 1, 1, 2526, 2187, 3988, 7318, 2358, 1994, 3659, 5322, 4351, 5653, 10372, 25308, 4714, 6175, 11306, 37785],
  [0, 6, 3, 4, 3, 5, 0, 5, 0, 0, 5, 2, 0, 0, 5655, 10377, 19162, 25572, 6175, 11308, 20744, 44383],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10372, 19162, 35313, 47127, 11306, 20744, 38324, 81807],
  [1, 18, 10, 9, 9, 14, 27099, 24810, 45868, 84343, 26966, 24643, 45224, 62626, 37581, 44103, 81140, 242021, 37785, 44383, 81807, 340964]
]
K: rank 0, determinant 1
q_K = 0
K_gram = []
A_gen: rank 1, determinant 3; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 133 | rank(S)=0 | index=2 | dimension=14
P: rank 16, determinant 64
q_P = 2^{-6}_{II}
P_gram = [
  [18852, 5824, -33034, -22612, 31560, -20586, -5052, -12768, -7976, -14636, -7330, -15294, -7318, -4864, 15712, 20744],
  [5824, 7472, -8628, -3736, 14012, -4618, 0, 1868, 0, 0, 3736, -1868, 0, 1868, -3164, 3164],
  [-33034, -8628, 1373584, 181250, -1228986, 1001002, -54198, 36718, -91736, -168686, 92504, 41348, -90448, -65154, -159116, -166778],
  [-22612, -3736, 181250, 45224, -160286, 128614, 0, 20744, 0, 0, 21788, 22612, 0, 1044, -38324, -41488],
  [31560, 14012, -1228986, -160286, 1106536, -895006, 49146, -27918, 83760, 154050, -76398, -34854, 83130, 62158, 135208, 147330],
  [-20586, -4618, 1001002, 128614, -895006, 732352, -40704, 24568, -69070, -127376, 66786, 27816, -67124, -48856, -114814, -118162],
  [-5052, 0, -54198, 0, 49146, -40704, 5052, 4374, 7976, 14636, -339, 3988, 7318, 5589, 0, 0],
  [-12768, 1868, 36718, 20744, -27918, 24568, 4374, 15294, 7318, 13426, 12569, 14031, 6713, 6816, -20744, -19162],
  [-7976, 0, -91736, 0, 83760, -69070, 7976, 7318, 13426, 24898, -329, 6713, 12449, 9981, 0, 0],
  [-14636, 0, -168686, 0, 154050, -127376, 14636, 13426, 24898, 45728, -605, 12449, 22864, 18393, 0, 0],
  [-7330, 3736, 92504, 21788, -76398, 66786, -339, 12569, -329, -605, 15282, 11087, 329, 2429, -23260, -20096],
  [-15294, -1868, 41348, 22612, -34854, 27816, 3988, 14031, 6713, 12449, 11087, 15294, 7318, 6123, -19162, -20744],
  [-7318, 0, -90448, 0, 83130, -67124, 7318, 6713, 12449, 22864, 329, 7318, 13426, 10292, 0, 0],
  [-4864, 1868, -65154, 1044, 62158, -48856, 5589, 6816, 9981, 18393, 2429, 6123, 10292, 8980, -2516, -934],
  [15712, -3164, -159116, -38324, 135208, -114814, 0, -20744, 0, 0, -23260, -19162, 0, -2516, 38324, 35313],
  [20744, 3164, -166778, -41488, 147330, -118162, 0, -19162, 0, 0, -20096, -20744, 0, -934, 35313, 38324]
]
K: rank 6, determinant 192
q_K = 2^{-6}_{II} 3^{-1}
K_gram = [
  [4, 0, 2, 0, 0, 2],
  [0, 24, 12, 12, 12, 18],
  [2, 12, 8, 6, 6, 10],
  [0, 12, 6, 8, 6, 10],
  [0, 12, 6, 6, 8, 10],
  [2, 18, 10, 10, 10, 16]
]
A_gen: rank 7, determinant 64; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, -1, 0, 0, 0, 0],
  [0, 4, 0, 2, 0, 0, 2],
  [-1, 0, 3, 4, 4, 4, 6],
  [0, 2, 4, 8, 6, 6, 10],
  [0, 0, 4, 6, 8, 6, 10],
  [0, 0, 4, 6, 6, 8, 10],
  [0, 2, 6, 10, 10, 10, 16]
]

No. 134 | rank(S)=0 | index=2 | dimension=10
P: rank 12, determinant 1024
q_P = 2^{+10}_{0}
P_gram = [
  [-2, -10, 82, 62, 150, 80, 70, 208, 236, 22, 154, 224],
  [-10, -12, 82, 64, 142, 64, 54, 184, 236, 22, 146, 200],
  [82, 82, -98, -77, -58, 94, 94, 36, -210, 0, -58, 36],
  [62, 64, -77, -60, -48, 69, 69, 21, -165, 0, -48, 21],
  [150, 142, -58, -48, 140, 334, 322, 430, -36, 40, 144, 458],
  [80, 64, 94, 69, 334, 402, 384, 666, 314, 58, 350, 708],
  [70, 54, 94, 69, 322, 384, 370, 638, 302, 56, 336, 678],
  [208, 184, 36, 21, 430, 666, 638, 996, 260, 88, 450, 1058],
  [236, 236, -210, -165, -36, 314, 302, 260, -372, 24, -34, 276],
  [22, 22, 0, 0, 40, 58, 56, 88, 24, 12, 38, 94],
  [154, 146, -58, -48, 144, 350, 336, 450, -34, 38, 156, 480],
  [224, 200, 36, 21, 458, 708, 678, 1058, 276, 94, 480, 1126]
]
K: rank 10, determinant 3072
q_K = 2^{-10}_{4} 3^{-1}
K_gram = [
  [42, 0, 0, 0, 0, 0, 0, 0, 18, 210],
  [0, 4, -4, -2, 0, 2, -2, 4, -2, -14],
  [0, -4, 10, 8, -2, -4, 4, -6, 6, 56],
  [0, -2, 8, 12, -4, -4, 2, -2, 6, 70],
  [0, 0, -2, -4, 4, 2, 0, -2, -2, -16],
  [0, 2, -4, -4, 2, 4, -2, 2, -2, -24],
  [0, -2, 4, 2, 0, -2, 4, -4, 2, 22],
  [0, 4, -6, -2, -2, 2, -4, 10, -2, -28],
  [18, -2, 6, 6, -2, -2, 2, -2, 12, 128],
  [210, -14, 56, 70, -16, -24, 22, -28, 128, 1510]
]
A_gen: rank 11, determinant 1024; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [-1, 5, 0, 0, 0, 0, 0, 0, 0, 6, 70],
  [0, 0, 4, -4, -2, 0, 2, -2, 4, -2, -14],
  [0, 0, -4, 10, 8, -2, -4, 4, -6, 6, 56],
  [0, 0, -2, 8, 12, -4, -4, 2, -2, 6, 70],
  [0, 0, 0, -2, -4, 4, 2, 0, -2, -2, -16],
  [0, 0, 2, -4, -4, 2, 4, -2, 2, -2, -24],
  [0, 0, -2, 4, 2, 0, -2, 4, -4, 2, 22],
  [0, 0, 4, -6, -2, -2, 2, -4, 10, -2, -28],
  [0, 6, -2, 6, 6, -2, -2, 2, -2, 12, 128],
  [0, 70, -14, 56, 70, -16, -24, 22, -28, 128, 1510]
]

No. 135 | rank(S)=0 | index=3 | dimension=10
P: rank 22, determinant 3
q_P = 3^{-1}
P_gram = [
  [8, -4, 0, 2, 0, 4, -2, -2, 1, -3, 2, 4, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0],
  [-4, 8, 0, 2, 0, -2, 4, 4, 4, 6, 2, -2, 3, -1, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 12, 8, 6, 6, 0, 0, 10, 13, 0, 0, 3, 6, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 2, 8, 8, 6, 6, 1, 1, 11, 11, 2, 1, 4, 6, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 6, 6, 12, 8, 0, 0, 13, 10, 0, 0, 4, 10, 0, 0, 0, 0, 0, 0, 0, 0],
  [4, -2, 6, 6, 8, 8, -1, -1, 10, 7, 1, 2, 3, 8, 0, 0, 0, 0, 0, 0, 0, 0],
  [-2, 4, 0, 1, 0, -1, 26, 26, 23, 24, 21, 40, 46, 53, 0, 0, 0, 0, 0, 0, 0, 0],
  [-2, 4, 0, 1, 0, -1, 26, 104, 23, 84, 60, 66, 115, 117, 0, 0, 0, 0, 0, 0, 0, 0],
  [1, 4, 10, 11, 13, 10, 23, 23, 36, 34, 20, 35, 44, 55, 0, 0, 0, 0, 0, 0, 0, 0],
  [-3, 6, 13, 11, 10, 7, 24, 84, 34, 84, 49, 53, 97, 102, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, 2, 0, 2, 0, 1, 21, 60, 20, 49, 38, 48, 73, 77, 0, 0, 0, 0, 0, 0, 0, 0],
  [4, -2, 0, 1, 0, 2, 40, 66, 35, 53, 48, 80, 97, 111, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 3, 3, 4, 4, 3, 46, 115, 44, 97, 73, 97, 144, 155, 0, 0, 0, 0, 0, 0, 0, 0],
  [2, -1, 6, 6, 10, 8, 53, 117, 55, 102, 77, 111, 155, 174, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 156, 282, 240, 342, 193, 292, 567, 454],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 282, 564, 444, 666, 376, 551, 1104, 879],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 240, 444, 376, 538, 302, 456, 892, 713],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 342, 666, 538, 794, 447, 662, 1316, 1049],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 193, 376, 302, 447, 254, 375, 742, 594],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 292, 551, 456, 662, 375, 562, 1099, 882],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 567, 1104, 892, 1316, 742, 1099, 2182, 1741],
  [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 454, 879, 713, 1049, 594, 882, 1741, 1394]
]
K: rank 0, determinant 1
q_K = 0
K_gram = []
A_gen: rank 1, determinant 3; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 136 | rank(S)=0 | index=3 | dimension=7
P: rank 16, determinant 729
q_P = 3^{+6}
P_gram = [
  [-402, -201, -108, 12, 36, 81, 48, -609, -72, 21, 81, -51, -612, -57, -48, -675],
  [-201, -36, -18, -27, -3, 30, 24, -198, -33, 24, 27, 0, -195, -30, 15, -225],
  [-108, -18, -12, -15, -3, 18, 12, -113, -21, 12, 15, 0, -110, -18, 6, -128],
  [12, -27, -15, 20, 9, 3, -3, -43, -2, -11, 5, -9, -43, 4, -19, -42],
  [36, -3, -3, 9, 6, -5, -4, 22, 8, -5, -5, -3, 20, 8, -7, 26],
  [81, 30, 18, 3, -5, -12, -10, 107, 11, -8, -11, 6, 108, 11, 3, 120],
  [48, 24, 12, -3, -4, -10, -4, 72, 10, -1, -10, 5, 71, 5, 5, 79],
  [-609, -198, -113, -43, 22, 107, 72, -730, -91, 64, 93, -45, -731, -87, -9, -826],
  [-72, -33, -21, -2, 8, 11, 10, -91, 2, 12, 6, -13, -97, -8, -5, -105],
  [21, 24, 12, -11, -5, -8, -1, 64, 12, 8, -11, 4, 61, 2, 12, 66],
  [81, 27, 15, 5, -5, -11, -10, 93, 6, -11, -8, 6, 96, 9, -1, 106],
  [-51, 0, 0, -9, -3, 6, 5, -45, -13, 4, 6, 8, -41, -6, 9, -49],
  [-612, -195, -110, -43, 20, 108, 71, -731, -97, 61, 96, -41, -726, -86, -7, -824],
  [-57, -30, -18, 4, 8, 11, 5, -87, -8, 2, 9, -6, -86, -2, -6, -95],
  [-48, 15, 6, -19, -7, 3, 5, -9, -5, 12, -1, 9, -7, -6, 18, -14],
  [-675, -225, -128, -42, 26, 120, 79, -826, -105, 66, 106, -49, -824, -95, -14, -930]
]
K: rank 6, determinant 243
q_K = 3^{+5}
K_gram = [
  [6, 0, 0, 18, 6, -9],
  [0, 4, 5, 4, 3, -1],
  [0, 5, 10, 8, 6, -2],
  [18, 4, 8, 64, 21, -31],
  [6, 3, 6, 21, 12, -9],
  [-9, -1, -2, -31, -9, 16]
]
A_gen: rank 7, determinant 729; [A_gen : <h^2> + K] = 1.
A_gen = <3> orthogonal-sum K; no separate Gram matrix is needed.

No. 137 | rank(S)=0 | index=4 | dimension=7
P: rank 16, determinant 64
q_P = 2^{-6}_{II}
P_gram = [
  [18852, 5824, -33034, -22612, 31560, -20586, -5052, -12768, -7976, -14636, -7330, -15294, -7318, -4864, 15712, 20744],
  [5824, 7472, -8628, -3736, 14012, -4618, 0, 1868, 0, 0, 3736, -1868, 0, 1868, -3164, 3164],
  [-33034, -8628, 1373584, 181250, -1228986, 1001002, -54198, 36718, -91736, -168686, 92504, 41348, -90448, -65154, -159116, -166778],
  [-22612, -3736, 181250, 45224, -160286, 128614, 0, 20744, 0, 0, 21788, 22612, 0, 1044, -38324, -41488],
  [31560, 14012, -1228986, -160286, 1106536, -895006, 49146, -27918, 83760, 154050, -76398, -34854, 83130, 62158, 135208, 147330],
  [-20586, -4618, 1001002, 128614, -895006, 732352, -40704, 24568, -69070, -127376, 66786, 27816, -67124, -48856, -114814, -118162],
  [-5052, 0, -54198, 0, 49146, -40704, 5052, 4374, 7976, 14636, -339, 3988, 7318, 5589, 0, 0],
  [-12768, 1868, 36718, 20744, -27918, 24568, 4374, 15294, 7318, 13426, 12569, 14031, 6713, 6816, -20744, -19162],
  [-7976, 0, -91736, 0, 83760, -69070, 7976, 7318, 13426, 24898, -329, 6713, 12449, 9981, 0, 0],
  [-14636, 0, -168686, 0, 154050, -127376, 14636, 13426, 24898, 45728, -605, 12449, 22864, 18393, 0, 0],
  [-7330, 3736, 92504, 21788, -76398, 66786, -339, 12569, -329, -605, 15282, 11087, 329, 2429, -23260, -20096],
  [-15294, -1868, 41348, 22612, -34854, 27816, 3988, 14031, 6713, 12449, 11087, 15294, 7318, 6123, -19162, -20744],
  [-7318, 0, -90448, 0, 83130, -67124, 7318, 6713, 12449, 22864, 329, 7318, 13426, 10292, 0, 0],
  [-4864, 1868, -65154, 1044, 62158, -48856, 5589, 6816, 9981, 18393, 2429, 6123, 10292, 8980, -2516, -934],
  [15712, -3164, -159116, -38324, 135208, -114814, 0, -20744, 0, 0, -23260, -19162, 0, -2516, 38324, 35313],
  [20744, 3164, -166778, -41488, 147330, -118162, 0, -19162, 0, 0, -20096, -20744, 0, -934, 35313, 38324]
]
K: rank 6, determinant 192
q_K = 2^{-6}_{II} 3^{-1}
K_gram = [
  [4, 0, 2, 0, 0, 2],
  [0, 24, 12, 12, 12, 18],
  [2, 12, 8, 6, 6, 10],
  [0, 12, 6, 8, 6, 10],
  [0, 12, 6, 6, 8, 10],
  [2, 18, 10, 10, 10, 16]
]
A_gen: rank 7, determinant 64; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, -1, 0, 0, 0, 0],
  [0, 4, 0, 2, 0, 0, 2],
  [-1, 0, 3, 4, 4, 4, 6],
  [0, 2, 4, 8, 6, 6, 10],
  [0, 0, 4, 6, 8, 6, 10],
  [0, 0, 4, 6, 6, 8, 10],
  [0, 2, 6, 10, 10, 10, 16]
]

No. 138 | rank(S)=0 | index=4 | dimension=7
P: rank 16, determinant 64
q_P = 2^{-6}_{II}
P_gram = [
  [312, -124, 320, -178, -72, 512, -144, -196, 0, 0, 0, 0, 0, 0, 0, 0],
  [-124, 80, -36, -14, 48, -182, 82, 56, 0, 0, 0, 0, 0, 0, 0, 0],
  [320, -36, 596, -428, -18, 578, -76, -264, 0, 0, 0, 0, 0, 0, 0, 0],
  [-178, -14, -428, 328, -10, -342, 16, 170, 0, 0, 0, 0, 0, 0, 0, 0],
  [-72, 48, -18, -10, 28, -108, 48, 32, 0, 0, 0, 0, 0, 0, 0, 0],
  [512, -182, 578, -342, -108, 848, -222, -334, 0, 0, 0, 0, 0, 0, 0, 0],
  [-144, 82, -76, 16, 48, -222, 86, 73, 0, 0, 0, 0, 0, 0, 0, 0],
  [-196, 56, -264, 170, 32, -334, 73, 138, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 156, 282, 240, 342, 193, 292, 567, 454],
  [0, 0, 0, 0, 0, 0, 0, 0, 282, 564, 444, 666, 376, 551, 1104, 879],
  [0, 0, 0, 0, 0, 0, 0, 0, 240, 444, 376, 538, 302, 456, 892, 713],
  [0, 0, 0, 0, 0, 0, 0, 0, 342, 666, 538, 794, 447, 662, 1316, 1049],
  [0, 0, 0, 0, 0, 0, 0, 0, 193, 376, 302, 447, 254, 375, 742, 594],
  [0, 0, 0, 0, 0, 0, 0, 0, 292, 551, 456, 662, 375, 562, 1099, 882],
  [0, 0, 0, 0, 0, 0, 0, 0, 567, 1104, 892, 1316, 742, 1099, 2182, 1741],
  [0, 0, 0, 0, 0, 0, 0, 0, 454, 879, 713, 1049, 594, 882, 1741, 1394]
]
K: rank 6, determinant 192
q_K = 2^{-6}_{II} 3^{-1}
K_gram = [
  [8, -4, 0, 2, 0, 4],
  [-4, 8, 0, 2, 0, -2],
  [0, 0, 12, 8, 6, 6],
  [2, 2, 8, 8, 6, 6],
  [0, 0, 6, 6, 12, 8],
  [4, -2, 6, 6, 8, 8]
]
A_gen: rank 7, determinant 64; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, -2, 0, 0, 0, 0],
  [0, 8, -4, 0, 2, 0, 4],
  [-2, -4, 4, 0, 0, 0, -2],
  [0, 0, 0, 12, 8, 6, 6],
  [0, 2, 0, 8, 8, 6, 6],
  [0, 0, 0, 6, 6, 12, 8],
  [0, 4, -2, 6, 6, 8, 8]
]

No. 139 | rank(S)=0 | index=6 | dimension=7
P: rank 16, determinant 64
q_P = 2^{-6}_{II}
P_gram = [
  [312, -124, 320, -178, -72, 512, -144, -196, 0, 0, 0, 0, 0, 0, 0, 0],
  [-124, 80, -36, -14, 48, -182, 82, 56, 0, 0, 0, 0, 0, 0, 0, 0],
  [320, -36, 596, -428, -18, 578, -76, -264, 0, 0, 0, 0, 0, 0, 0, 0],
  [-178, -14, -428, 328, -10, -342, 16, 170, 0, 0, 0, 0, 0, 0, 0, 0],
  [-72, 48, -18, -10, 28, -108, 48, 32, 0, 0, 0, 0, 0, 0, 0, 0],
  [512, -182, 578, -342, -108, 848, -222, -334, 0, 0, 0, 0, 0, 0, 0, 0],
  [-144, 82, -76, 16, 48, -222, 86, 73, 0, 0, 0, 0, 0, 0, 0, 0],
  [-196, 56, -264, 170, 32, -334, 73, 138, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 156, 282, 240, 342, 193, 292, 567, 454],
  [0, 0, 0, 0, 0, 0, 0, 0, 282, 564, 444, 666, 376, 551, 1104, 879],
  [0, 0, 0, 0, 0, 0, 0, 0, 240, 444, 376, 538, 302, 456, 892, 713],
  [0, 0, 0, 0, 0, 0, 0, 0, 342, 666, 538, 794, 447, 662, 1316, 1049],
  [0, 0, 0, 0, 0, 0, 0, 0, 193, 376, 302, 447, 254, 375, 742, 594],
  [0, 0, 0, 0, 0, 0, 0, 0, 292, 551, 456, 662, 375, 562, 1099, 882],
  [0, 0, 0, 0, 0, 0, 0, 0, 567, 1104, 892, 1316, 742, 1099, 2182, 1741],
  [0, 0, 0, 0, 0, 0, 0, 0, 454, 879, 713, 1049, 594, 882, 1741, 1394]
]
K: rank 6, determinant 192
q_K = 2^{-6}_{II} 3^{-1}
K_gram = [
  [8, -4, 0, 2, 0, 4],
  [-4, 8, 0, 2, 0, -2],
  [0, 0, 12, 8, 6, 6],
  [2, 2, 8, 8, 6, 6],
  [0, 0, 6, 6, 12, 8],
  [4, -2, 6, 6, 8, 8]
]
A_gen: rank 7, determinant 64; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, -2, 0, 0, 0, 0],
  [0, 8, -4, 0, 2, 0, 4],
  [-2, -4, 4, 0, 0, 0, -2],
  [0, 0, 0, 12, 8, 6, 6],
  [0, 2, 0, 8, 8, 6, 6],
  [0, 0, 0, 6, 6, 12, 8],
  [0, 4, -2, 6, 6, 8, 8]
]

No. 140 | rank(S)=0 | index=3 | dimension=6
P: rank 14, determinant 2187
q_P = 3^{+7}
P_gram = [
  [-854, -186, -104, -543, -523, 721, 1, 707, -691, 17, 33, -1239, -54, -14],
  [-186, -36, -18, -111, -108, 144, 3, 141, -135, 6, 6, -249, -6, -3],
  [-104, -18, -12, -62, -59, 83, 3, 80, -74, 6, 6, -139, -3, -3],
  [-543, -111, -62, -324, -309, 470, 11, 453, -416, 39, 51, -761, -24, -14],
  [-523, -108, -59, -309, -288, 466, 15, 449, -399, 50, 66, -733, -22, -12],
  [721, 144, 83, 470, 466, -514, 7, -518, 553, 35, 49, 1002, 39, 9],
  [1, 3, 3, 11, 15, 7, 8, 5, 14, 17, 20, 15, 5, 0],
  [707, 141, 80, 453, 449, -518, 5, -514, 542, 23, 35, 980, 36, 13],
  [-691, -135, -74, -416, -399, 553, 14, 542, -508, 31, 36, -941, -26, -12],
  [17, 6, 6, 39, 50, 35, 17, 23, 31, 54, 67, 40, 11, -4],
  [33, 6, 6, 51, 66, 49, 20, 35, 36, 67, 90, 49, 9, -2],
  [-1239, -249, -139, -761, -733, 1002, 15, 980, -941, 40, 49, -1720, -56, -24],
  [-54, -6, -3, -24, -22, 39, 5, 36, -26, 11, 9, -56, 4, -3],
  [-14, -3, -3, -14, -12, 9, 0, 13, -12, -4, -2, -24, -3, 4]
]
K: rank 8, determinant 6561
q_K = 3^{+8}
K_gram = [
  [6, 0, 0, 0, 0, 18, 6, -9],
  [0, 42, -12, -30, -9, -9, 12, -6],
  [0, -12, 6, 9, 6, 6, -3, 0],
  [0, -30, 9, 24, 12, 6, -3, 6],
  [0, -9, 6, 12, 18, 6, 9, 3],
  [18, -9, 6, 6, 6, 66, 12, -30],
  [6, 12, -3, -3, 9, 12, 24, -6],
  [-9, -6, 0, 6, 3, -30, -6, 18]
]
A_gen: rank 9, determinant 2187; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, -1, 0, 0, 0],
  [0, 6, 0, 0, 0, -4, 18, 6, -9],
  [0, 0, 42, -12, -30, -3, -9, 12, -6],
  [0, 0, -12, 6, 9, 2, 6, -3, 0],
  [0, 0, -30, 9, 24, 4, 6, -3, 6],
  [-1, -4, -3, 2, 4, 5, -10, -1, 7],
  [0, 18, -9, 6, 6, -10, 66, 12, -30],
  [0, 6, 12, -3, -3, -1, 12, 24, -6],
  [0, -9, -6, 0, 6, 7, -30, -6, 18]
]

No. 141 | rank(S)=0 | index=6 | dimension=5
P: rank 12, determinant 1296
q_P = 2^{+4}_{II} 3^{+4}
P_gram = [
  [0, -6, -6, -3, 0, -9, 9, -12, 20, -7, 7, 3],
  [-6, -6, -3, -6, 0, -9, 9, -12, 28, -8, 8, 12],
  [-6, -3, 0, -6, 0, -5, 5, -6, 18, -3, 3, 9],
  [-3, -6, -6, -6, 0, -10, 10, -12, 24, -6, 6, 6],
  [0, 0, 0, 0, 4, 3, 2, -2, -6, -3, 2, -9],
  [-9, -9, -5, -10, 3, 4, 6, -11, 30, -17, 20, 22],
  [9, 9, 5, 10, 2, 6, -6, 12, -43, 13, -17, -32],
  [-12, -12, -6, -12, -2, -11, 12, -16, 51, -13, 14, 32],
  [20, 28, 18, 24, -6, 30, -43, 51, -96, 34, -30, -25],
  [-7, -8, -3, -6, -3, -17, 13, -13, 34, -2, -1, 13],
  [7, 8, 3, 6, 2, 20, -17, 14, -30, -1, 8, -3],
  [3, 12, 9, 6, -9, 22, -32, 32, -25, 13, -3, 30]
]
K: rank 10, determinant 3888
q_K = 2^{+4}_{II} 3^{-5}
K_gram = [
  [4, 2, -4, 0, -2, 2, 8, 2, 4, 4],
  [2, 4, -5, 4, 0, 3, 19, 16, 8, 17],
  [-4, -5, 12, -8, 3, -4, -32, -19, -12, -20],
  [0, 4, -8, 14, 0, 5, 44, 29, 28, 31],
  [-2, 0, 3, 0, 4, 2, 5, 10, 3, 8],
  [2, 3, -4, 5, 2, 8, 33, 24, 21, 24],
  [8, 19, -32, 44, 5, 33, 192, 133, 115, 137],
  [2, 16, -19, 29, 10, 24, 133, 114, 73, 111],
  [4, 8, -12, 28, 3, 21, 115, 73, 92, 80],
  [4, 17, -20, 31, 8, 24, 137, 111, 80, 114]
]
A_gen: rank 11, determinant 1296; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2],
  [0, 4, 2, -4, 0, -2, 2, 8, 2, 4, -6],
  [0, 2, 4, -5, 4, 0, 3, 19, 16, 8, -23],
  [0, -4, -5, 12, -8, 3, -4, -32, -19, -12, 31],
  [0, 0, 4, -8, 14, 0, 5, 44, 29, 28, -53],
  [0, -2, 0, 3, 0, 4, 2, 5, 10, 3, -13],
  [0, 2, 3, -4, 5, 2, 8, 33, 24, 21, -44],
  [0, 8, 19, -32, 44, 5, 33, 192, 133, 115, -239],
  [0, 2, 16, -19, 29, 10, 24, 133, 114, 73, -179],
  [0, 4, 8, -12, 28, 3, 21, 115, 73, 92, -151],
  [-2, -6, -23, 31, -53, -13, -44, -239, -179, -151, 316]
]

No. 142 | rank(S)=0 | index=6 | dimension=4
P: rank 10, determinant 15552
q_P = 2^{-6}_{II} 3^{-5}
P_gram = [
  [0, -6, -6, -3, 7, -17, 11, -18, 5, -8],
  [-6, -6, -3, -6, 5, -37, 10, -27, 4, -28],
  [-6, -3, 0, -6, 5, -21, 7, -16, 3, -16],
  [-3, -6, -6, -6, 10, -18, 14, -20, 6, -8],
  [7, 5, 5, 10, 42, 90, 35, 19, 7, 110],
  [-17, -37, -21, -18, 90, -58, 117, -121, 39, 22],
  [11, 10, 7, 14, 35, 117, 28, 39, 4, 130],
  [-18, -27, -16, -20, 19, -121, 39, -92, 17, -90],
  [5, 4, 3, 6, 7, 39, 4, 17, 0, 40],
  [-8, -28, -16, -8, 110, 22, 130, -90, 40, 108]
]
K: rank 12, determinant 46656
q_K = 2^{-6}_{II} 3^{-6}
K_gram = [
  [36, -11, -13, 19, 15, -22, 26, -26, -104, 82, -55, 17],
  [-11, 8, 3, -6, -6, 5, -7, 11, 31, -12, 22, 0],
  [-13, 3, 8, -6, -6, 7, -12, 8, 34, -37, 18, -8],
  [19, -6, -6, 12, 7, -12, 14, -14, -55, 47, -32, 13],
  [15, -6, -6, 7, 14, -13, 13, -12, -54, 33, -21, 6],
  [-22, 5, 7, -12, -13, 20, -17, 17, 81, -55, 38, -11],
  [26, -7, -12, 14, 13, -17, 24, -16, -71, 74, -36, 19],
  [-26, 11, 8, -14, -12, 17, -16, 26, 91, -44, 56, -4],
  [-104, 31, 34, -55, -54, 81, -71, 91, 376, -221, 197, -34],
  [82, -12, -37, 47, 33, -55, 74, -44, -221, 262, -103, 77],
  [-55, 22, 18, -32, -21, 38, -36, 56, 197, -103, 136, -11],
  [17, 0, -8, 13, 6, -11, 19, -4, -34, 77, -11, 34]
]
A_gen: rank 13, determinant 15552; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2],
  [0, 36, -11, -13, 19, 15, -22, 26, -26, -104, 82, -55, 20],
  [0, -11, 8, 3, -6, -6, 5, -7, 11, 31, -12, 22, -15],
  [0, -13, 3, 8, -6, -6, 7, -12, 8, 34, -37, 18, 2],
  [0, 19, -6, -6, 12, 7, -12, 14, -14, -55, 47, -32, 10],
  [0, 15, -6, -6, 7, 14, -13, 13, -12, -54, 33, -21, 12],
  [0, -22, 5, 7, -12, -13, 20, -17, 17, 81, -55, 38, -22],
  [0, 26, -7, -12, 14, 13, -17, 24, -16, -71, 74, -36, -2],
  [0, -26, 11, 8, -14, -12, 17, -16, 26, 91, -44, 56, -43],
  [0, -104, 31, 34, -55, -54, 81, -71, 91, 376, -221, 197, -137],
  [0, 82, -12, -37, 47, 33, -55, 74, -44, -221, 262, -103, -25],
  [0, -55, 22, 18, -32, -21, 38, -36, 56, 197, -103, 136, -96],
  [-2, 20, -15, 2, 10, 12, -22, -2, -43, -137, -25, -96, 146]
]

No. 143 | rank(S)=0 | index=6 | dimension=3
P: rank 8, determinant 5184
q_P = 2^{-6}_{II} 3^{+4}
P_gram = [
  [-192, 2, 140, 848, -6, 324, 306, 6],
  [2, 50, 5, 193, -32, 133, 53, -10],
  [140, 5, -98, -576, 0, -210, -210, 0],
  [848, 193, -576, -2850, -106, -836, -1092, -38],
  [-6, -32, 0, -106, 24, -80, -32, 6],
  [324, 133, -210, -836, -80, -150, -344, -22],
  [306, 53, -210, -1092, -32, -344, -406, -10],
  [6, -10, 0, -38, 6, -22, -10, 12]
]
K: rank 14, determinant 15552
q_K = 2^{-6}_{II} 3^{-5}
K_gram = [
  [42, 21, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 294, 210],
  [21, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9, 156, 105],
  [0, 0, 16, 7, 9, 7, 13, -4, -11, 8, 13, 8, 216, 189],
  [0, 0, 7, 8, 2, 2, 6, 0, -7, 6, 5, 5, 133, 111],
  [0, 0, 9, 2, 8, 4, 8, -4, -5, 3, 9, 4, 113, 100],
  [0, 0, 7, 2, 4, 6, 8, -2, -5, 4, 5, 5, 102, 95],
  [0, 0, 13, 6, 8, 8, 16, -4, -9, 6, 11, 9, 199, 187],
  [0, 0, -4, 0, -4, -2, -4, 4, 2, 0, -6, -2, -42, -36],
  [0, 0, -11, -7, -5, -5, -9, 2, 10, -7, -8, -6, -167, -143],
  [0, 0, 8, 6, 3, 4, 6, 0, -7, 8, 4, 5, 138, 114],
  [0, 0, 13, 5, 9, 5, 11, -6, -8, 4, 16, 7, 170, 142],
  [18, 9, 8, 5, 4, 5, 9, -2, -6, 5, 7, 14, 259, 208],
  [294, 156, 216, 133, 113, 102, 199, -42, -167, 138, 170, 259, 5504, 4409],
  [210, 105, 189, 111, 100, 95, 187, -36, -143, 114, 142, 208, 4409, 3672]
]
A_gen: rank 15, determinant 5184; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
  [-1, 5, 7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 98, 70],
  [0, 7, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9, 156, 105],
  [0, 0, 0, 16, 7, 9, 7, 13, -4, -11, 8, 13, 8, 216, 189],
  [0, 0, 0, 7, 8, 2, 2, 6, 0, -7, 6, 5, 5, 133, 111],
  [0, 0, 0, 9, 2, 8, 4, 8, -4, -5, 3, 9, 4, 113, 100],
  [0, 0, 0, 7, 2, 4, 6, 8, -2, -5, 4, 5, 5, 102, 95],
  [0, 0, 0, 13, 6, 8, 8, 16, -4, -9, 6, 11, 9, 199, 187],
  [0, 0, 0, -4, 0, -4, -2, -4, 4, 2, 0, -6, -2, -42, -36],
  [0, 0, 0, -11, -7, -5, -5, -9, 2, 10, -7, -8, -6, -167, -143],
  [0, 0, 0, 8, 6, 3, 4, 6, 0, -7, 8, 4, 5, 138, 114],
  [0, 0, 0, 13, 5, 9, 5, 11, -6, -8, 4, 16, 7, 170, 142],
  [0, 6, 9, 8, 5, 4, 5, 9, -2, -6, 5, 7, 14, 259, 208],
  [0, 98, 156, 216, 133, 113, 102, 199, -42, -167, 138, 170, 259, 5504, 4409],
  [0, 70, 105, 189, 111, 100, 95, 187, -36, -143, 114, 142, 208, 4409, 3672]
]

No. 144 | rank(S)=0 | index=8 | dimension=3
P: rank 16, determinant 64
q_P = 2^{-6}_{II}
P_gram = [
  [32, -16, 16, 72, 334, 564, 16, -26, -2, -88, -14, -306, 0, -52, -4, -176],
  [-16, 24, -12, 266, -12, -250, -16, 16, -26, 50, -84, 162, -16, 26, -50, 84],
  [16, -12, 12, 28, 190, 278, 8, -16, 0, -52, -4, -176, 0, -26, -2, -88],
  [72, 266, 28, 13880, 8160, 2770, -262, -72, -1062, -326, -3852, -1390, -528, -164, -1918, -698],
  [334, -12, 190, 8160, 8916, 8092, 8, -342, -590, -1250, -2210, -4628, -326, -616, -1200, -2294],
  [564, -250, 278, 2770, 8092, 12720, 246, -502, -162, -1830, -684, -6758, -72, -1010, -322, -3676],
  [16, -16, 8, -262, 8, 246, 16, -13, 25, -42, 81, -139, 13, -25, 42, -81],
  [-26, 16, -16, -72, -342, -502, -13, 26, 2, 88, 14, 306, 1, 44, 7, 153],
  [-2, -26, 0, -1062, -590, -162, 25, 2, 88, 14, 306, 72, 44, 7, 153, 36],
  [-88, 50, -52, -326, -1250, -1830, -42, 88, 14, 306, 72, 1088, 7, 153, 36, 544],
  [-14, -84, -4, -3852, -2210, -684, 81, 14, 306, 72, 1088, 328, 153, 36, 544, 164],
  [-306, 162, -176, -1390, -4628, -6758, -139, 306, 72, 1088, 328, 3940, 36, 544, 164, 1970],
  [0, -16, 0, -528, -326, -72, 13, 1, 44, 7, 153, 36, 26, 2, 88, 14],
  [-52, 26, -26, -164, -616, -1010, -25, 44, 7, 153, 36, 544, 2, 88, 14, 306],
  [-4, -50, -2, -1918, -1200, -322, 42, 7, 153, 36, 544, 164, 88, 14, 306, 72],
  [-176, 84, -88, -698, -2294, -3676, -81, 153, 36, 544, 164, 1970, 14, 306, 72, 1088]
]
K: rank 6, determinant 192
q_K = 2^{-6}_{II} 3^{-1}
K_gram = [
  [24, 12, 0, 12, 6, 12],
  [12, 8, 0, 6, 4, 6],
  [0, 0, 4, 0, 2, 2],
  [12, 6, 0, 8, 4, 6],
  [6, 4, 2, 4, 4, 4],
  [12, 6, 2, 6, 4, 8]
]
A_gen: rank 7, determinant 64; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, -1, 0, 0, 0, 0, 0],
  [-1, 3, 4, 0, 4, 2, 4],
  [0, 4, 8, 0, 6, 4, 6],
  [0, 0, 0, 4, 0, 2, 2],
  [0, 4, 6, 0, 8, 4, 6],
  [0, 2, 4, 2, 4, 4, 4],
  [0, 4, 6, 2, 6, 4, 8]
]

No. 145 | rank(S)=0 | index=8 | dimension=3
P: rank 16, determinant 64
q_P = 2^{-6}_{II}
P_gram = [
  [18852, 5824, -33034, -22612, 31560, -20586, -5052, -12768, -7976, -14636, -7330, -15294, -7318, -4864, 15712, 20744],
  [5824, 7472, -8628, -3736, 14012, -4618, 0, 1868, 0, 0, 3736, -1868, 0, 1868, -3164, 3164],
  [-33034, -8628, 1373584, 181250, -1228986, 1001002, -54198, 36718, -91736, -168686, 92504, 41348, -90448, -65154, -159116, -166778],
  [-22612, -3736, 181250, 45224, -160286, 128614, 0, 20744, 0, 0, 21788, 22612, 0, 1044, -38324, -41488],
  [31560, 14012, -1228986, -160286, 1106536, -895006, 49146, -27918, 83760, 154050, -76398, -34854, 83130, 62158, 135208, 147330],
  [-20586, -4618, 1001002, 128614, -895006, 732352, -40704, 24568, -69070, -127376, 66786, 27816, -67124, -48856, -114814, -118162],
  [-5052, 0, -54198, 0, 49146, -40704, 5052, 4374, 7976, 14636, -339, 3988, 7318, 5589, 0, 0],
  [-12768, 1868, 36718, 20744, -27918, 24568, 4374, 15294, 7318, 13426, 12569, 14031, 6713, 6816, -20744, -19162],
  [-7976, 0, -91736, 0, 83760, -69070, 7976, 7318, 13426, 24898, -329, 6713, 12449, 9981, 0, 0],
  [-14636, 0, -168686, 0, 154050, -127376, 14636, 13426, 24898, 45728, -605, 12449, 22864, 18393, 0, 0],
  [-7330, 3736, 92504, 21788, -76398, 66786, -339, 12569, -329, -605, 15282, 11087, 329, 2429, -23260, -20096],
  [-15294, -1868, 41348, 22612, -34854, 27816, 3988, 14031, 6713, 12449, 11087, 15294, 7318, 6123, -19162, -20744],
  [-7318, 0, -90448, 0, 83130, -67124, 7318, 6713, 12449, 22864, 329, 7318, 13426, 10292, 0, 0],
  [-4864, 1868, -65154, 1044, 62158, -48856, 5589, 6816, 9981, 18393, 2429, 6123, 10292, 8980, -2516, -934],
  [15712, -3164, -159116, -38324, 135208, -114814, 0, -20744, 0, 0, -23260, -19162, 0, -2516, 38324, 35313],
  [20744, 3164, -166778, -41488, 147330, -118162, 0, -19162, 0, 0, -20096, -20744, 0, -934, 35313, 38324]
]
K: rank 6, determinant 192
q_K = 2^{-6}_{II} 3^{-1}
K_gram = [
  [4, 0, 2, 0, 0, 2],
  [0, 24, 12, 12, 12, 18],
  [2, 12, 8, 6, 6, 10],
  [0, 12, 6, 8, 6, 10],
  [0, 12, 6, 6, 8, 10],
  [2, 18, 10, 10, 10, 16]
]
A_gen: rank 7, determinant 64; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, -1, 0, 0, 0, 0],
  [0, 4, 0, 2, 0, 0, 2],
  [-1, 0, 3, 4, 4, 4, 6],
  [0, 2, 4, 8, 6, 6, 10],
  [0, 0, 4, 6, 8, 6, 10],
  [0, 0, 4, 6, 6, 8, 10],
  [0, 2, 6, 10, 10, 10, 16]
]

No. 146 | rank(S)=0 | index=8 | dimension=3
P: rank 16, determinant 64
q_P = 2^{-6}_{II}
P_gram = [
  [312, -124, 320, -178, -72, 512, -144, -196, 0, 0, 0, 0, 0, 0, 0, 0],
  [-124, 80, -36, -14, 48, -182, 82, 56, 0, 0, 0, 0, 0, 0, 0, 0],
  [320, -36, 596, -428, -18, 578, -76, -264, 0, 0, 0, 0, 0, 0, 0, 0],
  [-178, -14, -428, 328, -10, -342, 16, 170, 0, 0, 0, 0, 0, 0, 0, 0],
  [-72, 48, -18, -10, 28, -108, 48, 32, 0, 0, 0, 0, 0, 0, 0, 0],
  [512, -182, 578, -342, -108, 848, -222, -334, 0, 0, 0, 0, 0, 0, 0, 0],
  [-144, 82, -76, 16, 48, -222, 86, 73, 0, 0, 0, 0, 0, 0, 0, 0],
  [-196, 56, -264, 170, 32, -334, 73, 138, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 156, 282, 240, 342, 193, 292, 567, 454],
  [0, 0, 0, 0, 0, 0, 0, 0, 282, 564, 444, 666, 376, 551, 1104, 879],
  [0, 0, 0, 0, 0, 0, 0, 0, 240, 444, 376, 538, 302, 456, 892, 713],
  [0, 0, 0, 0, 0, 0, 0, 0, 342, 666, 538, 794, 447, 662, 1316, 1049],
  [0, 0, 0, 0, 0, 0, 0, 0, 193, 376, 302, 447, 254, 375, 742, 594],
  [0, 0, 0, 0, 0, 0, 0, 0, 292, 551, 456, 662, 375, 562, 1099, 882],
  [0, 0, 0, 0, 0, 0, 0, 0, 567, 1104, 892, 1316, 742, 1099, 2182, 1741],
  [0, 0, 0, 0, 0, 0, 0, 0, 454, 879, 713, 1049, 594, 882, 1741, 1394]
]
K: rank 6, determinant 192
q_K = 2^{-6}_{II} 3^{-1}
K_gram = [
  [8, -4, 0, 2, 0, 4],
  [-4, 8, 0, 2, 0, -2],
  [0, 0, 12, 8, 6, 6],
  [2, 2, 8, 8, 6, 6],
  [0, 0, 6, 6, 12, 8],
  [4, -2, 6, 6, 8, 8]
]
A_gen: rank 7, determinant 64; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, -2, 0, 0, 0, 0],
  [0, 8, -4, 0, 2, 0, 4],
  [-2, -4, 4, 0, 0, 0, -2],
  [0, 0, 0, 12, 8, 6, 6],
  [0, 2, 0, 8, 8, 6, 6],
  [0, 0, 0, 6, 6, 12, 8],
  [0, 4, -2, 6, 6, 8, 8]
]

No. 147 | rank(S)=0 | index=12 | dimension=3
P: rank 16, determinant 64
q_P = 2^{-6}_{II}
P_gram = [
  [4888, 2372, -8996, 8786, -8644, 9468, 182, -262, -4114, 842, 4404, 2744, 1728, -152, 226, 120],
  [2372, -2312, 2176, -9902, -1584, -2226, 228, -32, -4206, -6752, 1312, 1020, -92, -54, 364, 4464],
  [-8996, 2176, 7116, 8036, 10786, -7178, -562, 132, 11860, 10450, -6552, -4376, -1424, 112, -912, -7886],
  [8786, -9902, 8036, -39688, -4474, -8614, 794, 116, -16400, -26174, 4432, 3578, -602, -54, 1390, 17560],
  [-8644, -1584, 10786, -4474, 13900, -11612, -484, 426, 9254, 4410, -7276, -4694, -2162, 346, -738, -3720],
  [9468, -2226, -7178, -8614, -11612, 7360, 604, -164, -12522, -11196, 6936, 4654, 1464, -168, 996, 8350],
  [182, 228, -562, 794, -484, 604, 24, -28, -98, 227, 233, 119, 81, -14, 16, -134],
  [-262, -32, 132, 116, 426, -164, -28, 32, 295, 287, -233, -141, -56, 16, -28, -186],
  [-4114, -4206, 11860, -16400, 9254, -12522, -98, 295, 2238, -5098, -4300, -2538, -1931, 181, -114, 2652],
  [842, -6752, 10450, -26174, 4410, -11196, 227, 287, -5098, -13492, -1073, -249, -1475, 135, 458, 8647],
  [4404, 1312, -6552, 4432, -7276, 6936, 233, -233, -4300, -1073, 3830, 2406, 1294, -146, 298, 1207],
  [2744, 1020, -4376, 3578, -4694, 4654, 119, -141, -2538, -249, 2406, 1528, 864, -100, 165, 492],
  [1728, -92, -1424, -602, -2162, 1464, 81, -56, -1931, -1475, 1294, 864, 430, -24, 95, 1165],
  [-152, -54, 112, -54, 346, -168, -14, 16, 181, 135, -146, -100, -24, 24, -28, -76],
  [226, 364, -912, 1390, -738, 996, 16, -28, -114, 458, 298, 165, 95, -28, 32, -279],
  [120, 4464, -7886, 17560, -3720, 8350, -134, -186, 2652, 8647, 1207, 492, 1165, -76, -279, -5402]
]
K: rank 6, determinant 192
q_K = 2^{-6}_{II} 3^{-1}
K_gram = [
  [8, -4, 0, 2, 0, 4],
  [-4, 8, 0, 2, 0, -2],
  [0, 0, 12, 8, 6, 6],
  [2, 2, 8, 8, 6, 6],
  [0, 0, 6, 6, 12, 8],
  [4, -2, 6, 6, 8, 8]
]
A_gen: rank 7, determinant 64; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, -2, 0, 0, 0, 0],
  [0, 8, -4, 0, 2, 0, 4],
  [-2, -4, 4, 0, 0, 0, -2],
  [0, 0, 0, 12, 8, 6, 6],
  [0, 2, 0, 8, 8, 6, 6],
  [0, 0, 0, 6, 6, 12, 8],
  [0, 4, -2, 6, 6, 8, 8]
]

No. 148 | rank(S)=0 | index=12 | dimension=3
P: rank 16, determinant 64
q_P = 2^{-6}_{II}
P_gram = [
  [312, -124, 320, -178, -72, 512, -144, -196, 0, 0, 0, 0, 0, 0, 0, 0],
  [-124, 80, -36, -14, 48, -182, 82, 56, 0, 0, 0, 0, 0, 0, 0, 0],
  [320, -36, 596, -428, -18, 578, -76, -264, 0, 0, 0, 0, 0, 0, 0, 0],
  [-178, -14, -428, 328, -10, -342, 16, 170, 0, 0, 0, 0, 0, 0, 0, 0],
  [-72, 48, -18, -10, 28, -108, 48, 32, 0, 0, 0, 0, 0, 0, 0, 0],
  [512, -182, 578, -342, -108, 848, -222, -334, 0, 0, 0, 0, 0, 0, 0, 0],
  [-144, 82, -76, 16, 48, -222, 86, 73, 0, 0, 0, 0, 0, 0, 0, 0],
  [-196, 56, -264, 170, 32, -334, 73, 138, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 156, 282, 240, 342, 193, 292, 567, 454],
  [0, 0, 0, 0, 0, 0, 0, 0, 282, 564, 444, 666, 376, 551, 1104, 879],
  [0, 0, 0, 0, 0, 0, 0, 0, 240, 444, 376, 538, 302, 456, 892, 713],
  [0, 0, 0, 0, 0, 0, 0, 0, 342, 666, 538, 794, 447, 662, 1316, 1049],
  [0, 0, 0, 0, 0, 0, 0, 0, 193, 376, 302, 447, 254, 375, 742, 594],
  [0, 0, 0, 0, 0, 0, 0, 0, 292, 551, 456, 662, 375, 562, 1099, 882],
  [0, 0, 0, 0, 0, 0, 0, 0, 567, 1104, 892, 1316, 742, 1099, 2182, 1741],
  [0, 0, 0, 0, 0, 0, 0, 0, 454, 879, 713, 1049, 594, 882, 1741, 1394]
]
K: rank 6, determinant 192
q_K = 2^{-6}_{II} 3^{-1}
K_gram = [
  [8, -4, 0, 2, 0, 4],
  [-4, 8, 0, 2, 0, -2],
  [0, 0, 12, 8, 6, 6],
  [2, 2, 8, 8, 6, 6],
  [0, 0, 6, 6, 12, 8],
  [4, -2, 6, 6, 8, 8]
]
A_gen: rank 7, determinant 64; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, -2, 0, 0, 0, 0],
  [0, 8, -4, 0, 2, 0, 4],
  [-2, -4, 4, 0, 0, 0, -2],
  [0, 0, 0, 12, 8, 6, 6],
  [0, 2, 0, 8, 8, 6, 6],
  [0, 0, 0, 6, 6, 12, 8],
  [0, 4, -2, 6, 6, 8, 8]
]

No. 149 | rank(S)=0 | index=12 | dimension=2
P: rank 12, determinant 1296
q_P = 2^{+4}_{II} 3^{+4}
P_gram = [
  [0, -6, -6, -3, 0, -9, 9, -12, 20, -7, 7, 3],
  [-6, -6, -3, -6, 0, -9, 9, -12, 28, -8, 8, 12],
  [-6, -3, 0, -6, 0, -5, 5, -6, 18, -3, 3, 9],
  [-3, -6, -6, -6, 0, -10, 10, -12, 24, -6, 6, 6],
  [0, 0, 0, 0, 4, 3, 2, -2, -6, -3, 2, -9],
  [-9, -9, -5, -10, 3, 4, 6, -11, 30, -17, 20, 22],
  [9, 9, 5, 10, 2, 6, -6, 12, -43, 13, -17, -32],
  [-12, -12, -6, -12, -2, -11, 12, -16, 51, -13, 14, 32],
  [20, 28, 18, 24, -6, 30, -43, 51, -96, 34, -30, -25],
  [-7, -8, -3, -6, -3, -17, 13, -13, 34, -2, -1, 13],
  [7, 8, 3, 6, 2, 20, -17, 14, -30, -1, 8, -3],
  [3, 12, 9, 6, -9, 22, -32, 32, -25, 13, -3, 30]
]
K: rank 10, determinant 3888
q_K = 2^{+4}_{II} 3^{-5}
K_gram = [
  [4, 2, -4, 0, -2, 2, 8, 2, 4, 4],
  [2, 4, -5, 4, 0, 3, 19, 16, 8, 17],
  [-4, -5, 12, -8, 3, -4, -32, -19, -12, -20],
  [0, 4, -8, 14, 0, 5, 44, 29, 28, 31],
  [-2, 0, 3, 0, 4, 2, 5, 10, 3, 8],
  [2, 3, -4, 5, 2, 8, 33, 24, 21, 24],
  [8, 19, -32, 44, 5, 33, 192, 133, 115, 137],
  [2, 16, -19, 29, 10, 24, 133, 114, 73, 111],
  [4, 8, -12, 28, 3, 21, 115, 73, 92, 80],
  [4, 17, -20, 31, 8, 24, 137, 111, 80, 114]
]
A_gen: rank 11, determinant 1296; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2],
  [0, 4, 2, -4, 0, -2, 2, 8, 2, 4, -6],
  [0, 2, 4, -5, 4, 0, 3, 19, 16, 8, -23],
  [0, -4, -5, 12, -8, 3, -4, -32, -19, -12, 31],
  [0, 0, 4, -8, 14, 0, 5, 44, 29, 28, -53],
  [0, -2, 0, 3, 0, 4, 2, 5, 10, 3, -13],
  [0, 2, 3, -4, 5, 2, 8, 33, 24, 21, -44],
  [0, 8, 19, -32, 44, 5, 33, 192, 133, 115, -239],
  [0, 2, 16, -19, 29, 10, 24, 133, 114, 73, -179],
  [0, 4, 8, -12, 28, 3, 21, 115, 73, 92, -151],
  [-2, -6, -23, 31, -53, -13, -44, -239, -179, -151, 316]
]

No. 150 | rank(S)=0 | index=12 | dimension=2
P: rank 12, determinant 1296
q_P = 2^{+4}_{II} 3^{+4}
P_gram = [
  [0, -6, -6, -3, 22, -11, -6, -25, 1, -32, 22, -39],
  [-6, -6, -3, -6, 53, -19, -21, -56, -7, -79, 53, -93],
  [-6, -3, 0, -6, 42, -13, -18, -43, -7, -62, 42, -73],
  [-3, -6, -6, -6, 36, -14, -12, -38, -2, -52, 36, -62],
  [22, 53, 42, 36, -240, 99, 67, 256, -2, 344, -232, 408],
  [-11, -19, -13, -14, 99, -36, -31, -105, -4, -145, 97, -169],
  [-6, -21, -18, -12, 67, -31, -10, -71, 10, -91, 62, -108],
  [-25, -56, -43, -38, 256, -105, -71, -270, 2, -364, 245, -432],
  [1, -7, -7, -2, -2, -4, 10, 2, 12, 8, -5, 9],
  [-32, -79, -62, -52, 344, -145, -91, -364, 8, -486, 328, -579],
  [22, 53, 42, 36, -232, 97, 62, 245, -5, 328, -220, 391],
  [-39, -93, -73, -62, 408, -169, -108, -432, 9, -579, 391, -686]
]
K: rank 10, determinant 3888
q_K = 2^{+4}_{II} 3^{-5}
K_gram = [
  [18, 7, -17, -11, -14, 0, -11, -37, -5, -24],
  [7, 22, -24, -13, -9, -8, -29, -22, -32, -15],
  [-17, -24, 34, 18, 18, 9, 37, 46, 38, 32],
  [-11, -13, 18, 12, 10, 4, 21, 27, 20, 19],
  [-14, -9, 18, 10, 14, 4, 20, 37, 15, 26],
  [0, -8, 9, 4, 4, 8, 22, 12, 23, 11],
  [-11, -29, 37, 21, 20, 22, 74, 57, 72, 47],
  [-37, -22, 46, 27, 37, 12, 57, 102, 44, 73],
  [-5, -32, 38, 20, 15, 23, 72, 44, 84, 39],
  [-24, -15, 32, 19, 26, 11, 47, 73, 39, 56]
]
A_gen: rank 11, determinant 1296; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2],
  [0, 18, 7, -17, -11, -14, 0, -11, -37, -5, 43],
  [0, 7, 22, -24, -13, -9, -8, -29, -22, -32, 61],
  [0, -17, -24, 34, 18, 18, 9, 37, 46, 38, -90],
  [0, -11, -13, 18, 12, 10, 4, 21, 27, 20, -50],
  [0, -14, -9, 18, 10, 14, 4, 20, 37, 15, -54],
  [0, 0, -8, 9, 4, 4, 8, 22, 12, 23, -38],
  [0, -11, -29, 37, 21, 20, 22, 74, 57, 72, -139],
  [0, -37, -22, 46, 27, 37, 12, 57, 102, 44, -149],
  [0, -5, -32, 38, 20, 15, 23, 72, 44, 84, -134],
  [-2, 43, 61, -90, -50, -54, -38, -139, -149, -134, 300]
]

No. 151 | rank(S)=0 | index=16 | dimension=1
P: rank 16, determinant 64
q_P = 2^{-6}_{II}
P_gram = [
  [32, -16, 16, 72, 334, 564, 16, -26, -2, -88, -14, -306, 0, -52, -4, -176],
  [-16, 24, -12, 266, -12, -250, -16, 16, -26, 50, -84, 162, -16, 26, -50, 84],
  [16, -12, 12, 28, 190, 278, 8, -16, 0, -52, -4, -176, 0, -26, -2, -88],
  [72, 266, 28, 13880, 8160, 2770, -262, -72, -1062, -326, -3852, -1390, -528, -164, -1918, -698],
  [334, -12, 190, 8160, 8916, 8092, 8, -342, -590, -1250, -2210, -4628, -326, -616, -1200, -2294],
  [564, -250, 278, 2770, 8092, 12720, 246, -502, -162, -1830, -684, -6758, -72, -1010, -322, -3676],
  [16, -16, 8, -262, 8, 246, 16, -13, 25, -42, 81, -139, 13, -25, 42, -81],
  [-26, 16, -16, -72, -342, -502, -13, 26, 2, 88, 14, 306, 1, 44, 7, 153],
  [-2, -26, 0, -1062, -590, -162, 25, 2, 88, 14, 306, 72, 44, 7, 153, 36],
  [-88, 50, -52, -326, -1250, -1830, -42, 88, 14, 306, 72, 1088, 7, 153, 36, 544],
  [-14, -84, -4, -3852, -2210, -684, 81, 14, 306, 72, 1088, 328, 153, 36, 544, 164],
  [-306, 162, -176, -1390, -4628, -6758, -139, 306, 72, 1088, 328, 3940, 36, 544, 164, 1970],
  [0, -16, 0, -528, -326, -72, 13, 1, 44, 7, 153, 36, 26, 2, 88, 14],
  [-52, 26, -26, -164, -616, -1010, -25, 44, 7, 153, 36, 544, 2, 88, 14, 306],
  [-4, -50, -2, -1918, -1200, -322, 42, 7, 153, 36, 544, 164, 88, 14, 306, 72],
  [-176, 84, -88, -698, -2294, -3676, -81, 153, 36, 544, 164, 1970, 14, 306, 72, 1088]
]
K: rank 6, determinant 192
q_K = 2^{-6}_{II} 3^{-1}
K_gram = [
  [24, 12, 0, 12, 6, 12],
  [12, 8, 0, 6, 4, 6],
  [0, 0, 4, 0, 2, 2],
  [12, 6, 0, 8, 4, 6],
  [6, 4, 2, 4, 4, 4],
  [12, 6, 2, 6, 4, 8]
]
A_gen: rank 7, determinant 64; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, -1, 0, 0, 0, 0, 0],
  [-1, 3, 4, 0, 4, 2, 4],
  [0, 4, 8, 0, 6, 4, 6],
  [0, 0, 0, 4, 0, 2, 2],
  [0, 4, 6, 0, 8, 4, 6],
  [0, 2, 4, 2, 4, 4, 4],
  [0, 4, 6, 2, 6, 4, 8]
]

No. 152 | rank(S)=0 | index=16 | dimension=1
P: rank 16, determinant 64
q_P = 2^{-6}_{II}
P_gram = [
  [18852, 5824, -33034, -22612, 31560, -20586, -5052, -12768, -7976, -14636, -7330, -15294, -7318, -4864, 15712, 20744],
  [5824, 7472, -8628, -3736, 14012, -4618, 0, 1868, 0, 0, 3736, -1868, 0, 1868, -3164, 3164],
  [-33034, -8628, 1373584, 181250, -1228986, 1001002, -54198, 36718, -91736, -168686, 92504, 41348, -90448, -65154, -159116, -166778],
  [-22612, -3736, 181250, 45224, -160286, 128614, 0, 20744, 0, 0, 21788, 22612, 0, 1044, -38324, -41488],
  [31560, 14012, -1228986, -160286, 1106536, -895006, 49146, -27918, 83760, 154050, -76398, -34854, 83130, 62158, 135208, 147330],
  [-20586, -4618, 1001002, 128614, -895006, 732352, -40704, 24568, -69070, -127376, 66786, 27816, -67124, -48856, -114814, -118162],
  [-5052, 0, -54198, 0, 49146, -40704, 5052, 4374, 7976, 14636, -339, 3988, 7318, 5589, 0, 0],
  [-12768, 1868, 36718, 20744, -27918, 24568, 4374, 15294, 7318, 13426, 12569, 14031, 6713, 6816, -20744, -19162],
  [-7976, 0, -91736, 0, 83760, -69070, 7976, 7318, 13426, 24898, -329, 6713, 12449, 9981, 0, 0],
  [-14636, 0, -168686, 0, 154050, -127376, 14636, 13426, 24898, 45728, -605, 12449, 22864, 18393, 0, 0],
  [-7330, 3736, 92504, 21788, -76398, 66786, -339, 12569, -329, -605, 15282, 11087, 329, 2429, -23260, -20096],
  [-15294, -1868, 41348, 22612, -34854, 27816, 3988, 14031, 6713, 12449, 11087, 15294, 7318, 6123, -19162, -20744],
  [-7318, 0, -90448, 0, 83130, -67124, 7318, 6713, 12449, 22864, 329, 7318, 13426, 10292, 0, 0],
  [-4864, 1868, -65154, 1044, 62158, -48856, 5589, 6816, 9981, 18393, 2429, 6123, 10292, 8980, -2516, -934],
  [15712, -3164, -159116, -38324, 135208, -114814, 0, -20744, 0, 0, -23260, -19162, 0, -2516, 38324, 35313],
  [20744, 3164, -166778, -41488, 147330, -118162, 0, -19162, 0, 0, -20096, -20744, 0, -934, 35313, 38324]
]
K: rank 6, determinant 192
q_K = 2^{-6}_{II} 3^{-1}
K_gram = [
  [4, 0, 2, 0, 0, 2],
  [0, 24, 12, 12, 12, 18],
  [2, 12, 8, 6, 6, 10],
  [0, 12, 6, 8, 6, 10],
  [0, 12, 6, 6, 8, 10],
  [2, 18, 10, 10, 10, 16]
]
A_gen: rank 7, determinant 64; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, -1, 0, 0, 0, 0],
  [0, 4, 0, 2, 0, 0, 2],
  [-1, 0, 3, 4, 4, 4, 6],
  [0, 2, 4, 8, 6, 6, 10],
  [0, 0, 4, 6, 8, 6, 10],
  [0, 0, 4, 6, 6, 8, 10],
  [0, 2, 6, 10, 10, 10, 16]
]

No. 153 | rank(S)=0 | index=24 | dimension=1
P: rank 16, determinant 64
q_P = 2^{-6}_{II}
P_gram = [
  [4888, 2372, -8996, 8786, -8644, 9468, 182, -262, -4114, 842, 4404, 2744, 1728, -152, 226, 120],
  [2372, -2312, 2176, -9902, -1584, -2226, 228, -32, -4206, -6752, 1312, 1020, -92, -54, 364, 4464],
  [-8996, 2176, 7116, 8036, 10786, -7178, -562, 132, 11860, 10450, -6552, -4376, -1424, 112, -912, -7886],
  [8786, -9902, 8036, -39688, -4474, -8614, 794, 116, -16400, -26174, 4432, 3578, -602, -54, 1390, 17560],
  [-8644, -1584, 10786, -4474, 13900, -11612, -484, 426, 9254, 4410, -7276, -4694, -2162, 346, -738, -3720],
  [9468, -2226, -7178, -8614, -11612, 7360, 604, -164, -12522, -11196, 6936, 4654, 1464, -168, 996, 8350],
  [182, 228, -562, 794, -484, 604, 24, -28, -98, 227, 233, 119, 81, -14, 16, -134],
  [-262, -32, 132, 116, 426, -164, -28, 32, 295, 287, -233, -141, -56, 16, -28, -186],
  [-4114, -4206, 11860, -16400, 9254, -12522, -98, 295, 2238, -5098, -4300, -2538, -1931, 181, -114, 2652],
  [842, -6752, 10450, -26174, 4410, -11196, 227, 287, -5098, -13492, -1073, -249, -1475, 135, 458, 8647],
  [4404, 1312, -6552, 4432, -7276, 6936, 233, -233, -4300, -1073, 3830, 2406, 1294, -146, 298, 1207],
  [2744, 1020, -4376, 3578, -4694, 4654, 119, -141, -2538, -249, 2406, 1528, 864, -100, 165, 492],
  [1728, -92, -1424, -602, -2162, 1464, 81, -56, -1931, -1475, 1294, 864, 430, -24, 95, 1165],
  [-152, -54, 112, -54, 346, -168, -14, 16, 181, 135, -146, -100, -24, 24, -28, -76],
  [226, 364, -912, 1390, -738, 996, 16, -28, -114, 458, 298, 165, 95, -28, 32, -279],
  [120, 4464, -7886, 17560, -3720, 8350, -134, -186, 2652, 8647, 1207, 492, 1165, -76, -279, -5402]
]
K: rank 6, determinant 192
q_K = 2^{-6}_{II} 3^{-1}
K_gram = [
  [8, -4, 0, 2, 0, 4],
  [-4, 8, 0, 2, 0, -2],
  [0, 0, 12, 8, 6, 6],
  [2, 2, 8, 8, 6, 6],
  [0, 0, 6, 6, 12, 8],
  [4, -2, 6, 6, 8, 8]
]
A_gen: rank 7, determinant 64; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, -2, 0, 0, 0, 0],
  [0, 8, -4, 0, 2, 0, 4],
  [-2, -4, 4, 0, 0, 0, -2],
  [0, 0, 0, 12, 8, 6, 6],
  [0, 2, 0, 8, 8, 6, 6],
  [0, 0, 0, 6, 6, 12, 8],
  [0, 4, -2, 6, 6, 8, 8]
]

No. 154 | rank(S)=0 | index=24 | dimension=1
P: rank 16, determinant 64
q_P = 2^{-6}_{II}
P_gram = [
  [312, -124, 320, -178, -72, 512, -144, -196, 0, 0, 0, 0, 0, 0, 0, 0],
  [-124, 80, -36, -14, 48, -182, 82, 56, 0, 0, 0, 0, 0, 0, 0, 0],
  [320, -36, 596, -428, -18, 578, -76, -264, 0, 0, 0, 0, 0, 0, 0, 0],
  [-178, -14, -428, 328, -10, -342, 16, 170, 0, 0, 0, 0, 0, 0, 0, 0],
  [-72, 48, -18, -10, 28, -108, 48, 32, 0, 0, 0, 0, 0, 0, 0, 0],
  [512, -182, 578, -342, -108, 848, -222, -334, 0, 0, 0, 0, 0, 0, 0, 0],
  [-144, 82, -76, 16, 48, -222, 86, 73, 0, 0, 0, 0, 0, 0, 0, 0],
  [-196, 56, -264, 170, 32, -334, 73, 138, 0, 0, 0, 0, 0, 0, 0, 0],
  [0, 0, 0, 0, 0, 0, 0, 0, 156, 282, 240, 342, 193, 292, 567, 454],
  [0, 0, 0, 0, 0, 0, 0, 0, 282, 564, 444, 666, 376, 551, 1104, 879],
  [0, 0, 0, 0, 0, 0, 0, 0, 240, 444, 376, 538, 302, 456, 892, 713],
  [0, 0, 0, 0, 0, 0, 0, 0, 342, 666, 538, 794, 447, 662, 1316, 1049],
  [0, 0, 0, 0, 0, 0, 0, 0, 193, 376, 302, 447, 254, 375, 742, 594],
  [0, 0, 0, 0, 0, 0, 0, 0, 292, 551, 456, 662, 375, 562, 1099, 882],
  [0, 0, 0, 0, 0, 0, 0, 0, 567, 1104, 892, 1316, 742, 1099, 2182, 1741],
  [0, 0, 0, 0, 0, 0, 0, 0, 454, 879, 713, 1049, 594, 882, 1741, 1394]
]
K: rank 6, determinant 192
q_K = 2^{-6}_{II} 3^{-1}
K_gram = [
  [8, -4, 0, 2, 0, 4],
  [-4, 8, 0, 2, 0, -2],
  [0, 0, 12, 8, 6, 6],
  [2, 2, 8, 8, 6, 6],
  [0, 0, 6, 6, 12, 8],
  [4, -2, 6, 6, 8, 8]
]
A_gen: rank 7, determinant 64; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, -2, 0, 0, 0, 0],
  [0, 8, -4, 0, 2, 0, 4],
  [-2, -4, 4, 0, 0, 0, -2],
  [0, 0, 0, 12, 8, 6, 6],
  [0, 2, 0, 8, 8, 6, 6],
  [0, 0, 0, 6, 6, 12, 8],
  [0, 4, -2, 6, 6, 8, 8]
]

No. 155 | rank(S)=0 | index=32 | dimension=0
P: rank 16, determinant 64
q_P = 2^{-6}_{II}
P_gram = [
  [32, -16, 16, 72, 334, 564, 16, -26, -2, -88, -14, -306, 0, -52, -4, -176],
  [-16, 24, -12, 266, -12, -250, -16, 16, -26, 50, -84, 162, -16, 26, -50, 84],
  [16, -12, 12, 28, 190, 278, 8, -16, 0, -52, -4, -176, 0, -26, -2, -88],
  [72, 266, 28, 13880, 8160, 2770, -262, -72, -1062, -326, -3852, -1390, -528, -164, -1918, -698],
  [334, -12, 190, 8160, 8916, 8092, 8, -342, -590, -1250, -2210, -4628, -326, -616, -1200, -2294],
  [564, -250, 278, 2770, 8092, 12720, 246, -502, -162, -1830, -684, -6758, -72, -1010, -322, -3676],
  [16, -16, 8, -262, 8, 246, 16, -13, 25, -42, 81, -139, 13, -25, 42, -81],
  [-26, 16, -16, -72, -342, -502, -13, 26, 2, 88, 14, 306, 1, 44, 7, 153],
  [-2, -26, 0, -1062, -590, -162, 25, 2, 88, 14, 306, 72, 44, 7, 153, 36],
  [-88, 50, -52, -326, -1250, -1830, -42, 88, 14, 306, 72, 1088, 7, 153, 36, 544],
  [-14, -84, -4, -3852, -2210, -684, 81, 14, 306, 72, 1088, 328, 153, 36, 544, 164],
  [-306, 162, -176, -1390, -4628, -6758, -139, 306, 72, 1088, 328, 3940, 36, 544, 164, 1970],
  [0, -16, 0, -528, -326, -72, 13, 1, 44, 7, 153, 36, 26, 2, 88, 14],
  [-52, 26, -26, -164, -616, -1010, -25, 44, 7, 153, 36, 544, 2, 88, 14, 306],
  [-4, -50, -2, -1918, -1200, -322, 42, 7, 153, 36, 544, 164, 88, 14, 306, 72],
  [-176, 84, -88, -698, -2294, -3676, -81, 153, 36, 544, 164, 1970, 14, 306, 72, 1088]
]
K: rank 6, determinant 192
q_K = 2^{-6}_{II} 3^{-1}
K_gram = [
  [24, 12, 0, 12, 6, 12],
  [12, 8, 0, 6, 4, 6],
  [0, 0, 4, 0, 2, 2],
  [12, 6, 0, 8, 4, 6],
  [6, 4, 2, 4, 4, 4],
  [12, 6, 2, 6, 4, 8]
]
A_gen: rank 7, determinant 64; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, -1, 0, 0, 0, 0, 0],
  [-1, 3, 4, 0, 4, 2, 4],
  [0, 4, 8, 0, 6, 4, 6],
  [0, 0, 0, 4, 0, 2, 2],
  [0, 4, 6, 0, 8, 4, 6],
  [0, 2, 4, 2, 4, 4, 4],
  [0, 4, 6, 2, 6, 4, 8]
]

No. 156 | rank(S)=0 | index=48 | dimension=0
P: rank 16, determinant 64
q_P = 2^{-6}_{II}
P_gram = [
  [4888, 2372, -8996, 8786, -8644, 9468, 182, -262, -4114, 842, 4404, 2744, 1728, -152, 226, 120],
  [2372, -2312, 2176, -9902, -1584, -2226, 228, -32, -4206, -6752, 1312, 1020, -92, -54, 364, 4464],
  [-8996, 2176, 7116, 8036, 10786, -7178, -562, 132, 11860, 10450, -6552, -4376, -1424, 112, -912, -7886],
  [8786, -9902, 8036, -39688, -4474, -8614, 794, 116, -16400, -26174, 4432, 3578, -602, -54, 1390, 17560],
  [-8644, -1584, 10786, -4474, 13900, -11612, -484, 426, 9254, 4410, -7276, -4694, -2162, 346, -738, -3720],
  [9468, -2226, -7178, -8614, -11612, 7360, 604, -164, -12522, -11196, 6936, 4654, 1464, -168, 996, 8350],
  [182, 228, -562, 794, -484, 604, 24, -28, -98, 227, 233, 119, 81, -14, 16, -134],
  [-262, -32, 132, 116, 426, -164, -28, 32, 295, 287, -233, -141, -56, 16, -28, -186],
  [-4114, -4206, 11860, -16400, 9254, -12522, -98, 295, 2238, -5098, -4300, -2538, -1931, 181, -114, 2652],
  [842, -6752, 10450, -26174, 4410, -11196, 227, 287, -5098, -13492, -1073, -249, -1475, 135, 458, 8647],
  [4404, 1312, -6552, 4432, -7276, 6936, 233, -233, -4300, -1073, 3830, 2406, 1294, -146, 298, 1207],
  [2744, 1020, -4376, 3578, -4694, 4654, 119, -141, -2538, -249, 2406, 1528, 864, -100, 165, 492],
  [1728, -92, -1424, -602, -2162, 1464, 81, -56, -1931, -1475, 1294, 864, 430, -24, 95, 1165],
  [-152, -54, 112, -54, 346, -168, -14, 16, 181, 135, -146, -100, -24, 24, -28, -76],
  [226, 364, -912, 1390, -738, 996, 16, -28, -114, 458, 298, 165, 95, -28, 32, -279],
  [120, 4464, -7886, 17560, -3720, 8350, -134, -186, 2652, 8647, 1207, 492, 1165, -76, -279, -5402]
]
K: rank 6, determinant 192
q_K = 2^{-6}_{II} 3^{-1}
K_gram = [
  [8, -4, 0, 2, 0, 4],
  [-4, 8, 0, 2, 0, -2],
  [0, 0, 12, 8, 6, 6],
  [2, 2, 8, 8, 6, 6],
  [0, 0, 6, 6, 12, 8],
  [4, -2, 6, 6, 8, 8]
]
A_gen: rank 7, determinant 64; [A_gen : <h^2> + K] = 3.
A_gen_gram = [
  [3, 0, -2, 0, 0, 0, 0],
  [0, 8, -4, 0, 2, 0, 4],
  [-2, -4, 4, 0, 0, 0, -2],
  [0, 0, 0, 12, 8, 6, 6],
  [0, 2, 0, 8, 8, 6, 6],
  [0, 0, 0, 6, 6, 12, 8],
  [0, 4, -2, 6, 6, 8, 8]
]

